Evaluating master integrals in non-factorizable corrections to $t$-channel single-top production at NNLO QCD

We studied the two-loop non-factorizable Feynman diagrams for the $t$-channel single-top production process in quantum chromodynamics. We present a systematic computation of master integrals of the two-loop Feynman diagrams with one internal massive propagator in which a complete uniform transcendental basis can be built. The master integrals are derived by means of canonical differential equations and uniform transcendental integrals. The results are expressed in the form of Goncharov polylogarithm functions, whose variables are the scalar products of external momenta, as well as the masses of the top quark and the $W$ boson. We also gave a discussion on the diagrams with potential elliptic sectors.

==> attachment_files/db1/numericUT_AMF.m <==
{-4.99034893212836688843169797412901327486`27.473862884994503 + 
  5.06084489665509051577479074372378562188`27.481827960084562*I, 
 -20.57301558306009755844745210205870214563`27.060962966161068 + 
  2.29107585408055155816718721221787176422`26.107704479382566*I, 
 (-50.90375876034420085396884405577887099992`27.3053194229075 - 
   7.93723474450902005404015216911805953699`26.4982387956517*I) + 
  (0.71763989885078316167036128746767192043`28.162868158226935 - 
    2.88665886641037367643601505795884366266`28.76735704567274*I)/ep^2 + 
  (10.01173872275533979424282396037487899151`27.814434087808017 + 
    15.82510705592292873563801350369771923842`28.01327123722212*I)/ep, 
 (744.18927294200484727072392026122106503029`26.5124027681444 + 
   807.88348053927581963794898237368436272153`27.11030137749002*I) - 
  1.`28.528700431959262/ep^4 + 
  5.45574065710303313100762912851730608498`27.69523584578534/ep^3 - 
  (59.94041784591941219444937677280069902172`27.477570820360178 - 
    51.41914430473812029626278624886414452814`28.45370208603991*I)/ep^2 + 
  (13.39011384205587461942488532066550095602`25.73941487594856 - 
    366.69088677664290137185930116450879994034`27.896619913653232*I)/ep, 
 (-62.51737314624921964051353133652332743672`29.092070847225994 + 
   27.93182688561546475028166820200437162881`28.742169467402626*I) + 
  (
    11.4103903528862362601410737907519230734058358239387353789021`29.96041827\
588529 + 
    9.1724014671107560820069802814167403130519475466362409124161`29.865600828\
989983*I)/ep, (72.91918583580115137136695866877058949366`27.677774524170637 - 
   6.38024897829401211458624590334599928907`26.9116385578018*I) - 
  1.4831296049121476680724436224223942842510203790512527801846`30./ep^3 + 
  5.88105165558105945489919439563272706713`28.982006551863503/ep^2 - 
  (18.20546116665470904559109089887519008543`28.190222426770855 + 
    8.89916344036690722383697472208490177976`28.489950283398155*I)/ep, 
 (113.98545047977359017579711467345385484016`27.05877407259254 + 
   35.69911244186516753076196601931166373152`26.57758038034841*I) + 
  1.0000000000000000000000000000000000000000000000000000016291`30./ep^4 - 
  (2.60387142506602589530746066624484101942`28.85846286713026 - 
    6.2831853071795864769252867665590057683935114524719457904863`29.557921835\
027756*I)/ep^3 - 
  (21.91376544176350466440143792152498047908`28.491597172793814 + 
    13.33721070548738782155547913266634011399`28.399413345384072*I)/ep^2 + 
  (31.56090249080588461286032405309201328877`27.51672859820491 - 
    55.36729851214667793028760352487789451275`27.813301687664683*I)/ep, 
 (-94.54057787485639720813170344122562424169`27.190509310718216 + 
   249.34765166758378889451864203245519709869`27.699153508766216*I) - 
  0.250000000000000000000000000000000000000000160465774466172`30./ep^4 + 
  4.33019437410005361889679452697411508975`29.500692390200978/ep^3 - 
  (27.98643088059500348103444526201611461931`28.941691263159786 - 
    5.77331773282074735287203011591768732531`28.72714890452171*I)/ep^2 + 
  (79.45816774031830830703618672582990875777`28.197994834407805 - 
    47.16736491974944950758731412209104235884`28.169873869154888*I)/ep, 
 (57.97721958318833475433710099013654401805`27.924362081244375 + 
   171.53762238924478028250931309493059704621`28.395464083421537*I) - 
  (
    8.0975528371531632351742927402303619205160542383828850374123`30.007602046\
960844 - 
    7.8140083905549606282981531909120021150517399583746414722622`29.992122129\
691953*I)/ep^2 + 
  (16.79759777614273818641507528643896651172`28.705848528400875 - 
    48.97091604889102420029199072555805555654`29.170539578670038*I)/ep, 
 (-124.97988314982531669743058106939331408811`27.841587414646035 + 
   40.04612655759094829777578862025908052748`27.34730781588484*I) + 
  (
    0.8321617486456411942455784558611840293978639422196685992798`29.820886470\
746178 + 
    1.5707963267948966192313216916397514420985846996875378834441`30.096798598\
749004*I)/ep^3 - 
  (7.82903820745808902556372578226917161745`29.150950442323264 + 
    9.10762040919259430826089989908427235381`29.2166469514317*I)/ep^2 + 
  (42.81175774165945488703061730992515282747`28.54496393817835 + 
    19.68865368308941431946741163502285858455`28.207616898900806*I)/ep, 
 (-43.08229419364647345506300365181040640793`28.15771544149688 + 
   13.97826192659923941823502826847164486192`28.28792622899658*I) - 
  3.7401090777105067085675206854554819178021663339400451167364`30./ep^2 + 
  16.94848381383738250099628388182206790389`29.03406755813359/ep, 
 -24.24561416627366019500765163878956123775`29.75953595824488 + 
  54.5004759769368579619585786472206478059`30.111303063709745*I, 
 (-107.71318791684718378565908217004253071871`28.693763022900622 + 
   30.72550571937050696826589929693589282881`28.148993183077042*I) - 
  (
    0.1048271345733300565658462958553406741820762811871433120922`28.710307078\
349466 + 
    2.886658866410373676436015057958843662656812639450778115138`30.1502288274\
9457*I)/ep^2 + 
  (23.56087196481724641840991066457652523359`29.392829829038355 + 
    22.83137363405650919834681129521604957802`29.379170511120268*I)/ep, 
 (-121.62050902200860590147241625528175431042`27.53958796359227 - 
   99.29636865043291353345105366465966759408`27.46769187002466*I) + 
  0.2500000000000000000000000000000000000000000000014005463264`30./ep^4 - 
  (
    2.0149030205422647565787724486905367760975917777135505754358`29.325309152\
877757 - 
    1.5707963267948966192313216916397514420985846996942048870652`29.509830422\
325987*I)/ep^3 + 
  (4.82980023068423151032380569820025067923`28.377639376329938 - 
    12.66000905406292642584497867520929775615`28.901777066771288*I)/ep^2 + 
  (10.71155305729139438221480231039581174879`27.547515081478046 + 
    51.01738096624762090691868326427191749414`28.26633251665607*I)/ep, 
 (57.18921075685434257381021330231416151002`27.538279289831213 - 
   33.94647532043563574215451665667517546168`27.59854686387102*I) - 
  1.4831296049121476680724436224223942842510203790537376403411`30./ep^3 + 
  8.79869369986745294523050749776519639032`29.13677532999056/ep^2 - 
  (23.56293989040541524543478828491537940998`28.2722056361519 - 
    1.98740080347748990850272854962645076642`27.796338830086743*I)/ep, 
 (33.973997297475271683480530234137383727`29.037486094871003 + 
   30.23245630490895892658187639372047378298`28.986812880825198*I) - 
  (
    0.3841731648395729784678475984864951670560602495023532667898`28.697880939\
19872 + 
    10.8865642438443971323397032717113525461856633746211549964999`30.15024475\
3611645*I)/ep, 
 -20.8822910498334670380772660137297266315813311082801389119127`30.1353414418\
58596 + 
  5.6179209862438913740178353625756362729664836540896153231242`29.56513892408\
498*I, 
 -15.4590802463580107606942351485022605141335873855686929574592`29.9133040990\
11363 + 21.76060157923173437375187453466356683377`30.06179134486142*I, 
 (-49.7579376249412649529789193129094741548`28.426453373653263 + 
   0.6397314705322695098908609358160020553`26.535588717947753*I) + 
  (
    0.7176398988507831616703612874676719204273986694148091951532`29.533003767\
670614 - 
    2.8866588664103736764360150579588436626568126394484979757087`30.137492655\
116418*I)/ep^2 + 
  (10.01173872275533979424282396037487899148`29.052694007197754 + 
    15.82510705592292873563801350369771923844`29.25153115661187*I)/ep, 
 (-21.02849640706686955262298447155402822273`28.833386541353544 - 
   48.27829515575328946773516565591908761597`29.194330246277246*I) - 
  (
    4.243569854339291833236270976720083605034708661495998545853`29.7514547101\
23014 - 
    9.753130136801710827350154467780344481457760443986268202356`30.1128673736\
14982*I)/ep, 13.08115129287575475979521575207567203658`27.76060862589988 + 
  2.9176420442863934903313131021324693231926913833340546331301`30./ep^2 - 
  5.7416518885902791783115449845266844916`28.69924795391562/ep, 
 (5.36315272398446044913467725236701797111`27.921001703938472 - 
   37.87338722310711657511719610041816361005`28.87978589653058*I) + 
  0.822467033424113218236207583323012594609474950603399215379`30./ep^2 - 
  (6.02773678819092905697951328200342352929`29.28979758417052 - 
    5.1677127800499700292460525111835658670375480943141846044646`29.521216923\
329504*I)/ep, 
 (169.91189341678601753393427098100966853853`28.393226881941146 + 
   99.00868681231916190609525017357508047867`28.158676402803565*I) - 
  (
    8.097552837153163235174292740230361920516054238378622473796`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821076761129`29.992122129\
69195*I)/ep^2 - 
  (8.02337447970865580998059946275485306638`28.385387449891052 + 
    67.31770749472457124298765111743757699547`29.309159704784168*I)/ep, 
 (-63.67083787875524386138330127062984818516`28.92003096713543 - 
   81.16015003352434768913777386280234169417`29.025433243323114*I) - 
  (8.13566825564350332260727805984377377013`29.625745165688794 - 
    25.9938074928170691320428532163852785849931808573904610448085`30.13022183\
271476*I)/ep, 
 (-90.32869659885748398899854867633591474402`28.152110905105552 - 
   72.71989370551009517551808641734794947625`28.057938396902802*I) + 
  (
    8.097552837153163235174292740230361920516054238378622473796`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821076761129`29.992122129\
69195*I)/ep^2 + (9.25521970010843132915843143347183616354`28.46496541197399 + 
    45.54656751864781185698994440306091271593`29.15703433272683*I)/ep, 
 (-118.36280674179345312438598074701105099132`28.24533368038554 - 
   123.39845502725686170799008660488659620255`28.263428147612643*I) + 
  (
    8.097552837153163235174292740230361920516054238378622473796`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821076761129`29.992122129\
69195*I)/ep^2 + 
  (1.22823060177133465562066891683254131107`27.575423448296505 + 
    55.8189607474761386437505266201591642835`29.232925280940645*I)/ep, 
 9.74090910340024372364403326887051112497`26.152442604540177 + 
  1.000000000000000000000000000000000000000000000000000000367`30./ep^4 + 
  3.28986813369645287294483033329205037844`27.717430505307064/ep^2 - 
  2.40411380631918857079947632302289998153`26.502427063742022/ep, 
 (-11.50404295741882114267044112382276367698`26.407073598273616 - 
   0.08400545803594402672886629606532658186`24.296010259559925*I) + 
  0.5000000000000000000000000000000000000000000000000482298304`30./ep^4 - 
  (2.0149030205422647565787724486905367761`29.062514739560918 - 
    1.5707963267948966192313216916397514420985846996874144921032`29.287287550\
584384*I)/ep^3 + 
  (0.76996604849388931868948768245410015043`27.365595044279353 - 
    6.3300045270314632129224893376046488781`28.4133300117637*I)/ep^2 + 
  (6.60202547198448765308367207695733898271`27.175111452650807 + 
    7.58663246151193519748361830488441350655`27.292915927460285*I)/ep, 
 50.62094473578616549090418445519823237412`27.15726095684657 - 
  2.966259209824295336144887244844788568502040758102505613815`30./ep^3 + 
  11.76210331116211890979838879126545413425`28.982006551863503/ep^2 - 
  25.37229353011910423970634942185725820901`27.999297065646516/ep, 
 (-357.28880902561399637529682716882189703406`27.423864398984392 - 
   123.97073846027404373816469952974276248637`26.98105242127487*I) + 
  0.9999999999999999999999999999999999999999999999999999947594`30./ep^4 - 
  (8.05961208216905902631508979476214710439`29.32530915287775 - 
    6.283185307179586476925286766559005768394338798750211637948`29.5098304223\
25987*I)/ep^3 + (9.4495965216475674224607317929248515816`28.070434233116487 - 
    50.64003621625170570337991470083719102461`28.906080600071213*I)/ep^2 + 
  (86.32968801162646336301965274934952956894`27.86151523025329 + 
    142.05697050439084327672210292288487957304`28.119745686292752*I)/ep, 
 (68.19104905272986843499799283584065822348`27.43975701962439 + 
   38.0658839324245295170156391320069715176`27.186565566981976*I) - 
  (
    1.3019357125330129476537303331224205097063128736621168637729`29.733538460\
048656 - 
    3.141592653589793238462643383279502884197169399375105821137`30.1160987927\
36015*I)/ep^3 - 
  (14.47547619538550387586939899979441911852`29.182657375040844 + 
    11.51460601625165970832456505063046569809`29.083273598286343*I)/ep^2 + 
  (33.26875505781081004198655741060506005406`28.248150892549106 - 
    34.29544716460051504138912032012134311912`28.261350812830216*I)/ep}


==> attachment_files/db1/numericUT_GPL.m <==
{
 -4.9903489321283668884316979741290132748615063798997609047217`29.99693257913\
8072 + 
  5.0608448966550905157747907437237856218825795267372676887225`30.00302469335\
7776*I, 
 -20.5730155830600975584474521020587021456334200054053115489961`30.1478385539\
04894 + 2.29107585408055155816718721221787176422`29.194580067126385*I, 
 SeriesData[ep, 0, 
  {
   0.7176398988507831616703612874676719204273986694148020373822`29.5330037676\
70614 - 
    2.8866588664103736764360150579588436626568126394484941993393`30.137492655\
116418*I, 
   10.0117387227553397942428239603748789914849884149687745178668`29.878575863\
734717 + 
    15.8251070559229287356380135036977192384354630790515835041604`30.07741301\
314882*I, -50.9037587603442008539688440557788710002`30.14529865322723 - 
    7.93723474450902005404015216911805953685`29.338218025971443*I}, -2, 1, 
  1], SeriesData[ep, 0, {-1.`30., 
   5.4557406571030331310076291285173060849777413635998139502709`30.1505149978\
3199 + 0``49.977792963078684*I, 
   -59.9404178459194121944493767728006990217`30.030754478694785 + 
    51.41914430473812029626278624886414452814`29.964159557623784*I, 
   13.39011384205587461942488532066550095562`28.712709793969854 - 
    366.69088677664290137185930116450879994035`30.150225641338903*I, 
   744.18927294200484727072392026122106503633`29.981435929638796 + 
    807.8834805392758196379489823736843627215`30.017101251855983*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   11.4103903528862362601410737907519230734058358239387290336866`30.042274061\
759034 + 
    9.1724014671107560820069802814167403130519475466362086323006`29.947456614\
86373*I, -62.51737314624921964051353133652332743671`30.110993715663255 + 
    27.9318268856154647502816682020043716288`29.761092335839884*I}, -1, 1, 
  1], SeriesData[ep, 0, 
  {-1.4831296049121476680724436224223942842510203790512528077359`30., 
   5.8810516555810594548991943956327270671254109202591537765568`30., 
   -18.2054611666547090455910908988751900854460096077209455360174`30.10398926\
8672557 - 8.89916344036690722383697472208490177976`29.793136767066247*I, 
   72.91918583580115137136695866877058949353`30.14885888933304 - 
    6.3802489782940121145862459033459992891`29.09085470499944*I}, -3, 1, 1], 
 SeriesData[ep, 0, {1.`30., 
   -2.6038714250660258953074606662448410194126257473242337278358`29.733538460\
04866 + 
    6.2831853071795864769252867665590057683943387987502007617595`30.116098792\
736018*I, -21.91376544176350466440143792152498047905`30.082087940270995 - 
    13.3372107054873878215554791326663401139767729466315465297969`29.86643594\
3836606*I, 31.56090249080588461286032405309201328901`29.845314322516963 - 
    55.36729851214667793028760352487789451259`30.0894182429383*I, 
   113.98545047977359017579711467345385484107`30.130196419772513 + 
    35.69911244186516753076196601931166373191`29.62600441857037*I}, -4, 1, 
  1], SeriesData[ep, 0, {-0.25`30., 
   4.3301943741000536188967945269741150897464760990024591030394`30.1505149978\
3199 + 0``50.57985295440665*I, 
   -27.986430880595003481034445262016114619309445334041387574536`30.141465402\
10796 + 5.77331773282074735287203011591768732531`29.45594334526266*I, 
   79.45816774031830830703618672582990875777`30.084966294482456 - 
    47.16736491974944950758731412209104235884`29.85846936259665*I, 
   -94.54057787485639720813170344122562424169`29.700161277813248 + 
    249.34765166758378889451864203245519709869`30.12134830766315*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   -8.0975528371531632351742927402303619205160542383786095841238`30.007602046\
960844 + 
    7.8140083905549606282981531909120021150517399583821135122406`29.992122129\
69195*I, 16.79759777614273818641507528643896651172`29.66166966953487 - 
    48.97091604889102420029199072555805555654`30.126360719804033*I, 
   57.97721958318833475433710099013654401805`29.655924761068757 + 
    171.53762238924478028250931309493059704621`30.127026763245908*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   0.8321617486456411942455784558611840293978639422201943757769`29.8208864707\
4618 + 
    1.57079632679489661923132169163975144209858469968755019044`30.09679859874\
9015*I, 
   -7.8290382074580890255637257822691716174504393584111477994498`29.964676656\
247104 - 
    9.1076204091925943082608998990842723538078637901849630324622`30.030373165\
355538*I, 42.81175774165945488703061730992515282747`30.108853677050575 + 
    19.68865368308941431946741163502285858455`29.77150663777304*I, 
   -124.97988314982531669743058106939331408811`30.129292346792685 + 
    40.04612655759094829777578862025908052748`29.635012748031482*I}, -3, 1, 
  1], SeriesData[ep, 0, 
  {-3.7401090777105067085675206854554819178021663339374538564362`30., 
   16.9484838138373825009962838818220679038925387464625339354064`30.150514997\
83199 + 0``49.926294556531154*I, 
   -43.08229419364647345506300365181040640793`30.12878061234817 + 
    13.97826192659923941823502826847164486192`29.639934964389443*I}, -2, 1, 
  1], -24.24561416627366019500765163878956123775`29.75953595824488 + 
  54.5004759769368579619585786472206478059`30.111303063709745*I, 
 SeriesData[ep, 0, 
  {
   -0.1048271345733300565658462958553406741820762811885971814856`28.710307078\
349466 - 
    2.8866588664103736764360150579588436626568126394484941993393`30.150228827\
49457*I, 23.56087196481724641840991066457652523359`30.006722274326513 + 
    22.83137363405650919834681129521604957802`29.993062956408423*I, 
   -107.71318791684718378565908217004253071871`30.133527989684296 + 
    30.72550571937050696826589929693589282881`29.588758149860716*I}, -2, 1, 
  1], SeriesData[ep, 0, {0.25`30., 
   -2.0149030205422647565787724486905367760975917777310119195266`30.047404511\
91347 + 
    1.5707963267948966192313216916397514420985846996875528215985`29.939270241\
025756*I, 
   4.8298002306842315103238056982002506792272470206207713407288`29.7025045162\
95743 - 
    12.6600090540629264258449786752092977561546142768194978633059`30.12100936\
465783*I, 10.71155305729139438221480231039581174897`29.463281823386204 + 
    51.01738096624762090691868326427191749436`30.141147539927296*I, 
   -121.62050902200860590147241625528175431035`30.039601750971197 - 
    99.29636865043291353345105366465966759375`29.95152830050558*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {-1.4831296049121476680724436224223942842510203790512528077359`30., 
   8.7986936998674529452305074977651963903181023035932084141253`30., 
   -23.5629398904054152454347882849153794099835547757965701939566`30.14897568\
7913264 + 
    1.9874008034774899085027285496264507664237477529564165667876`29.075031673\
619936*I, 57.18921075685434257381021330231416151002`30.084972152507532 - 
    33.94647532043563574215451665667517546168`29.858452737370065*I}, -3, 1, 
  1], SeriesData[ep, 0, 
  {
   -0.384173164839572978467847598486495167056060249502358095543`28.6978809391\
9872 - 
    10.8865642438443971323397032717113525461856633746211512591951`30.15024475\
3611645*I, 33.973997297475271683480530234137383727`30.023861818901693 + 
    30.23245630490895892658187639372047378298`29.97318860485589*I}, -1, 1, 
  1], 
 -20.882291049833467038077266013729726631581810660362754012588`30.13534144185\
86 + 
  5.6179209862438913740178353625756362729671650967571896964538`29.56513892408\
4984*I, 
 -15.4590802463580107606942351485022605141328746579336617620799`29.9133040990\
11363 + 21.76060157923173437375187453466356683377`30.061791344861415*I, 
 SeriesData[ep, 0, 
  {
   0.7176398988507831616703612874676719204273986694148020373822`29.5330037676\
70614 - 
    2.8866588664103736764360150579588436626568126394484941993393`30.137492655\
116418*I, 
   10.0117387227553397942428239603748789914849884149687745178668`29.878575863\
734717 + 
    15.8251070559229287356380135036977192384354630790515835041604`30.07741301\
314882*I, -49.7579376249412649529789193129094741548`30.150479106538313 + 
    0.6397314705322695098908609358160020553`28.259614450832807*I}, -2, 1, 1], 
 SeriesData[ep, 0, 
  {
   -4.2435698543392918332362709767200836050347086614959866154002`29.751454710\
12301 + 
    9.7531301368017108273501544677803444814577604439862652265893`30.112867373\
61498*I, -21.02849640706686955262298447155402822273`29.751848953618204 - 
    48.27829515575328946773516565591908761597`30.11279265854191*I}, -1, 1, 
  1], SeriesData[ep, 0, 
  {2.9176420442863934903313131021324693231926913833340546375685`30., 
   -5.7416518885902791783115449845266844915942572702917217781198`30., 
   13.0811512928757547597952157520756720365793135688948219490068`30.}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   0.8224670334241132182362075833230125946095922312858956058501`29.5228787452\
80337, 
   -6.0277367881909290569795132820034235292880484535050454846183`30.030865081\
04735 + 
    5.1677127800499700292460525111835658670375480943141843232581`29.964009168\
927674*I, 5.36315272398446044913467725236701797116`29.29728971723124 - 
    37.87338722310711657511719610041816361006`30.14620370106838*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   -8.0975528371531632351742927402303619205160542383786095841238`30.007602046\
960844 + 
    7.8140083905549606282981531909120021150517399583821135122406`29.992122129\
69195*I, -8.02337447970865580998059946275485306638`29.2236797694912 - 
    67.31770749472457124298765111743757699547`30.147452024384318*I, 
   169.91189341678601753393427098100966853853`30.08703612827752 + 
    99.00868681231916190609525017357508047867`29.852485649139947*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {-8.13566825564350332260727805984377377013`29.625745165688794 + 
    25.9938074928170691320428532163852785849918223552011884005181`30.13022183\
2714764*I, -63.67083787875524386138330127062984818516`29.94096545240454 - 
    81.16015003352434768913777386280234169417`30.046367728592216*I}, -1, 1, 
  1], SeriesData[ep, 0, 
  {
   8.0975528371531632351742927402303619205160542383786095841238`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821135122406`29.992122129\
69195*I, 9.25521970010843132915843143347183616354`29.44965988572183 + 
    45.54656751864781185698994440306091271593`30.141728806474667*I, 
   -90.32869659885748398899854867633591474402`30.042020669497088 - 
    72.71989370551009517551808641734794947625`29.947848161294335*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   8.0975528371531632351742927402303619205160542383786095841238`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821135122406`29.992122129\
69195*I, 1.22823060177133465562066891683254131107`28.49290805482489 + 
    55.8189607474761386437505266201591642835`30.15040988746904*I, 
   -118.36280674179345312438598074701105099132`29.990764348690053 - 
    123.39845502725686170799008660488659620255`30.00885881591716*I}, -2, 1, 
  1], SeriesData[ep, 0, {1.`30., 0, 
   3.2898681336964528729448303332920503784383689251435824234018`29.5228787452\
80337, 
   -2.4041138063191885707994763230228999815306514643727925670751`29.698970004\
33602, 9.74090910340024372364403326887051112498`29.301029995663978}, -4, 1, 
  1], SeriesData[ep, 0, {0.5`30., 
   -2.0149030205422647565787724486905367760975917777310119195266`30.047404511\
91347 + 
    1.5707963267948966192313216916397514420985846996875528215985`29.939270241\
025756*I, 
   0.7699660484938893186894876824541001503946736091035872326288`29.2323932464\
93363 - 
    6.3300045270314632129224893376046488780773071384097489316529`30.147325691\
643058*I, 
   6.6020254719844876530836720769573389826929362237039128363079`29.9677227053\
9377 + 
    7.5866324615119351974836183048844135065533786413032339957569`30.028094554\
742044*I, 
   -11.5040429574188211426704411238227636769987436804736477113155`30.15050341\
9213198 - 
    0.0840054580359440267288662960653265818161535888578210444222`28.013960428\
597795*I}, -4, 1, 1], SeriesData[ep, 0, 
  {-2.9662592098242953361448872448447885685020407581025056154716`30., 
   11.7621033111621189097983887912654541342508218405183075531137`30., 
   -25.37229353011910423970634942185725820901`30., 
   50.62094473578616549090418445519823237412`30.}, -3, 1, 1], 
 SeriesData[ep, 0, {1.`30., 
   -8.0596120821690590263150897947621471043903671109240476781067`30.047404511\
91347 + 
    6.2831853071795864769252867665590057683943387987502112863944`29.939270241\
025756*I, 9.4495965216475674224607317929248515816`29.41400168475832 - 
    50.64003621625170570337991470083719102462`30.14308242693902*I, 
   86.329688011626463363019652749349529569`29.865961167223677 + 
    142.05697050439084327672210292288487957301`30.08226354451948*I, 
   -357.28880902561399637529682716882189703404`30.125829895089723 - 
    123.97073846027404373816469952974276248635`29.666129669801993*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   -1.3019357125330129476537303331224205097063128736621168639179`29.733538460\
04866 + 
    3.1415926535897932384626433832795028841971693993751003808797`30.116098792\
736018*I, 
   -14.4754761953855038758693989997944191185214933742455016797333`30.04405509\
4907243 - 
    11.5146060162516597083245650506304656980924935698484408345919`29.94467131\
8152746*I, 33.26875505781081004198655741060506005406`29.993299755903102 - 
    34.29544716460051504138912032012134311912`30.006499676184212*I, 
   68.19104905272986843499799283584065822348`30.091611960152992 + 
    38.0658839324245295170156391320069715176`29.838420507510584*I}, -3, 1, 1]}


==> attachment_files/lxb1/numericUT_AMF.m <==
{(55.56993905866265745497381378819813437942`26.181913569277917 - 
   66.96115272646437127070367209238732126822`26.28346092383746*I) - 
  0.7500000000000000000000000000000000000000000467008892149602`29.42861199934\
56/ep^4 + (3.16478394140259919434483588044962230626`28.482873535069395 - 
    6.28318530717958647692528676655900576839`29.085539613683896*I)/ep^3 + 
  (21.67172030917270697766254213722953971919`27.997816725314085 + 
    19.6541212403002645441796541344721232812`28.06802833148022*I)/ep^2 - 
  (77.29262487742884199217636611747912652336`27.380119154933546 - 
    12.63696822006614566320061716380276114964`26.639940755797696*I)/ep, 
 (21.45521868080958922181252692349549257725`25.636207212825692 - 
   76.47399938541204601831247765629515394618`26.19015846238045*I) + 
  (4.79935265590418257548999904304091377815`27.58427295663241 + 
    2.88665886641037367643601505795884366266`27.36476793530636*I)/ep^2 - 
  (41.8095524883521973816547241991547523842`27.08610562849306 - 
    40.12491386501829638033345220692048521096`27.070205385664703*I)/ep, 
 (-15.93879244984909437492352910061593676304`25.806459992233172 - 
   166.2130956281878828241693818974838979683`26.824819356677498*I) + 
  (0.10482713457333005656584629585534067418`26.21889401215198 + 
    2.88665886641037367643601505795884366266`27.658910036204368*I)/ep^2 - 
  (36.04201516386088067684865417992365943823`27.318077429361132 - 
    2.18209130995760726445501283309580800991`26.10028838443565*I)/ep, 
 (-45.28858577872318424985788732323411474485`26.25517346734961 - 
   146.84583223561486996085117923525543107893`26.766046333046223*I) - 
  (0.48114138670188272479981163996388537392`26.87854450239557 + 
    0.77516494710930912631042648235241506997`27.085665912578396*I)/ep^2 - 
  (21.36859867408189104703858089799684855682`27.087754129812495 - 
    12.16517531713924381362709974467212109498`26.843096459303393*I)/ep, 
 (-218.43631616643837544599356497085055341774`26.538198702465944 - 
   112.95631645569969980506286386638103663177`26.578434777498106*I) + 
  (1.6643234972912823884911569117223680588`28.317405901023868 + 
    3.1415926535897932384626433832795028842`28.934893206982487*I)/ep^3 - 
  (32.37786890820800163826879241126184960068`28.066778155682936 + 
    21.95368598236417089888159238604710153132`28.23307301744462*I)/ep^2 + 
  (99.18534152417336204630279831072944409434`27.29388019832119 + 
    36.22606876240721945557214685357820936732`27.186506662998298*I)/ep, 
 (3.57659837008389991999572145955501044128`26.883309302124964 + 
   36.20979951643278584511023883146678477038`28.453437400764418*I) - 
  0.8224670334241132182362075833230125946094749506014456897075`29.16607941879\
6507/ep^2 + (5.79539706602455393797309575930558070065`28.39809400496253 - 
    6.26971703974585813268241469644927502495`29.422589509360357*I)/ep, 
 (-33.29297926291065682468866111157904393248`25.92418000862147 - 
   45.23000669223058147517073527788782955463`26.058429849767787*I) - 
  (1.48312960491214766807244362242239428425`28.180676806478978 + 
    0``28.01387342822421*I)/ep^3 + 
  (0.34246109581507617111982958739819014437`26.1053821618848 - 
    9.01497209483334434272161132449751534766`27.52870737186501*I)/ep^2 + 
  (1.73838512412064915134859112666803224969`25.649915241128276 + 
    14.96971376213667363681203058210750318843`26.58690013713238*I)/ep, 
 (-62.51737314624921964051353133652332743672`29.092070847225994 + 
   27.93182688561546475028166820200437162881`28.742169467402626*I) + 
  (
    11.4103903528862362601410737907519230734058358239387353789021`29.96041827\
588529 + 
    9.1724014671107560820069802814167403130519475466362409124161`29.865600828\
989983*I)/ep, (-9.72695680832664017774970165608039231873`26.93489976207605 - 
   88.50218827493570404001500312570633639293`27.96111929589973*I) - 
  1.4831296049121476680724436224223942842510203790512527801846`30./ep^3 - 
  (0.61195534780526963923680247433190104174`28.10637120173699 + 
    9.01497209483334434272161132449751534766`29.64976760730281*I)/ep^2 - 
  (0.59822296825615761352861456956396879309`26.84068556319859 + 
    16.73673891433725917912566467246116808534`28.442609037450197*I)/ep, 
 (21.87667079732218612402603452401263510659`27.03386524345218 + 
   33.74637518786732469500423137218239275299`27.29132786919844*I) + 
  2.7278703285515165655038145642586530424888706818000274102675`30./ep^3 - 
  (4.03261634465198995522939499906323856008`28.651330923861 - 
    2.26754698070417826323693355169606591891`28.7640548135187*I)/ep^2 + 
  (9.17769182318234699117471124931892442025`27.755536536311688 - 
    15.88856114589303475467807072177690711969`28.146295260019187*I)/ep, 
 (113.98545047977359017579711467345385484016`27.05877407259254 + 
   35.69911244186516753076196601931166373152`26.57758038034841*I) + 
  1.0000000000000000000000000000000000000000000000000000016291`30./ep^4 - 
  (2.60387142506602589530746066624484101942`28.85846286713026 - 
    6.2831853071795864769252867665590057683935114524719457904863`29.557921835\
027756*I)/ep^3 - 
  (21.91376544176350466440143792152498047908`28.491597172793814 + 
    13.33721070548738782155547913266634011399`28.399413345384072*I)/ep^2 + 
  (31.56090249080588461286032405309201328877`27.51672859820491 - 
    55.36729851214667793028760352487789451275`27.813301687664683*I)/ep, 
 (152.55254658211383269131189081735892962817`28.72218232022733 - 
   43.80290064549979720572742082990618522153`28.180265729056345*I) + 
  (
    0.5859685212752127813656579358192260481069034220997970923175`29.349201413\
644813 + 
    3.6618238135196828027464415403112587326288300214163872139173`30.145024572\
314142*I)/ep^2 - 
  (34.54014007933290866555773132441829702187`29.442940587055894 + 
    28.29831534075308947276514080730770575727`29.35637707433136*I)/ep, 
 (71.40876824900738745290073809881946216772`28.263552986149133 - 
   22.49269856071622510703562847717847542913`28.367178691883474*I) + 
  4.6945255213308525189241527471855731039658030866838640742787`30./ep^2 - 
  25.00584744123867812596106476500725901726`29.096106697189775/ep, 
 (-43.08229419364647345506300365181040640793`28.15771544149688 + 
   13.97826192659923941823502826847164486192`28.28792622899658*I) - 
  3.7401090777105067085675206854554819178021663339400451167364`30./ep^2 + 
  16.94848381383738250099628388182206790389`29.03406755813359/ep, 
 (257.25132637712529908057000508017330799388`27.919329292753535 - 
   258.97396258524461636602306603565678742801`27.940609786837506*I) + 
  0.2500000000000000000000000000000000000000000000000445893324`30./ep^4 - 
  (
    0.0682626399177792615508858432989638631069208720966118585991`27.861226385\
832765 - 
    4.7123889803846898576939650749192543262957540990624988043364`29.998778509\
931725*I)/ep^3 - 
  (35.36274822004381077002406653523199867878`29.260028430468413 - 
    0.4623716094642502109415371388406087908`27.487130643904035*I)/ep^2 - 
  (30.14869507792100182862159705477544385184`28.031208816038095 + 
    133.96885785708627527348483211149478272295`28.723437120945864*I)/ep, 
 (-107.71318791684718378565908217004253071871`28.693763022900622 + 
   30.72550571937050696826589929693589282881`28.148993183077042*I) - 
  (
    0.1048271345733300565658462958553406741820762811871433120922`28.710307078\
349466 + 
    2.886658866410373676436015057958843662656812639450778115138`30.1502288274\
9457*I)/ep^2 + 
  (23.56087196481724641840991066457652523359`29.392829829038355 + 
    22.83137363405650919834681129521604957802`29.379170511120268*I)/ep, 
 (7.59696152651830598056213413608664874003`26.790583030798608 - 
   184.46075971314639929406279711497577036237`28.22370051724002*I) - 
  0.2500000000000000000000000000000000000000000000000241149152`30./ep^4 - 
  (
    1.2336730726152336861028444898234566465993920015646231386937`29.225342993\
20562 + 
    1.5707963267948966192313216916397514420985846996874144921032`29.769269178\
61892*I)/ep^3 - (4.85871955596771806522747990495164622799`28.61670672093028 + 
    7.76876233774968989883736336364267539156`29.022695585808428*I)/ep^2 - 
  (11.09911184307765837407911407255873368852`27.915689788438904 + 
    49.14778719559781641148655883574273714423`28.660298517978696*I)/ep, 
 (68.83252417247845137596135553040439805181`27.34394357208571 - 
   113.05777386651012481460309610062461357069`27.57771073384451*I) - 
  0.2500000000000000000000000000000000000000000000000000273655`30./ep^4 + 
  (
    2.0149030205422647565787724486905367760975917777310113863752`29.325309152\
877757 - 
    1.5707963267948966192313216916397514420985846996875529381627`29.509830422\
325994*I)/ep^3 + 
  (1.74993603670867423556585496838385007763`27.945734527113295 + 
    12.66000905406292642584497867520929775617`28.91329116227309*I)/ep^2 - 
  (44.50876452490369541325405062828580009406`28.192759023664234 + 
    9.67567872584786067295026317480339055804`27.573673055385573*I)/ep, 
 23.03858533746309265295012871838837346717`27.870241808316404 + 
  3.8720584879067393006879451638625605093563281360766345660328`30./ep^2 - 
  9.9688775846777571642523149275012696922`28.80930016843855/ep, 
 (-12.5288980956257173596702622288027934949`28.886983680617668 - 
   26.38810871310667823972233812097504485218`29.210479068328556*I) - 
  (
    1.7977075321262302732654526270625348278898274251030642156235`29.661131180\
982654 - 
    5.248217754763938989396357546414909474896556803313857837041`30.1264239890\
59877*I)/ep, (-49.7579376249412649529789193129094741548`28.426453373653263 + 
   0.6397314705322695098908609358160020553`26.535588717947753*I) + 
  (
    0.7176398988507831616703612874676719204273986694148091951532`29.533003767\
670614 - 
    2.8866588664103736764360150579588436626568126394484979757087`30.137492655\
116418*I)/ep^2 + 
  (10.01173872275533979424282396037487899148`29.052694007197754 + 
    15.82510705592292873563801350369771923844`29.25153115661187*I)/ep, 
 (-21.02849640706686955262298447155402822273`28.833386541353544 - 
   48.27829515575328946773516565591908761597`29.194330246277246*I) - 
  (
    4.243569854339291833236270976720083605034708661495998545853`29.7514547101\
23014 - 
    9.753130136801710827350154467780344481457760443986268202356`30.1128673736\
14982*I)/ep, (-64.58473985842267760420227649612390596175`28.437681365712997 - 
   1.12794013819072937926405404781647500774`26.67983750256598*I) + 
  (
    0.2364985121489004368705496475037865465025715285095477262327`28.959742083\
387475 - 
    3.6618238135196828027464415403112587326288300214219716477225`30.149611115\
170195*I)/ep^2 + 
  (14.76732290444762017032943498983129248352`29.124850136189504 + 
    19.08632659502502285466179283866005991127`29.2362707158287*I)/ep, 
 (-33.973997297475271683480530234137383727`29.037486094871003 - 
   30.23245630490895892658187639372047378298`28.986812880825198*I) + 
  (
    0.3841731648395729784678475984864951670560602495023532667898`28.697880939\
19872 + 
    10.8865642438443971323397032717113525461856633746211549964999`30.15024475\
3611645*I)/ep, 13.08115129287575475979521575207567203658`27.76060862589988 + 
  2.9176420442863934903313131021324693231926913833340546331301`30./ep^2 - 
  5.7416518885902791783115449845266844916`28.69924795391562/ep, 
 (17.24803940967029643826626508243496610614`29.06595436944056 + 
   14.81285669504864845354990360503435256367`28.999853454956767*I) - 
  (
    0.6000138504387138450327678279087060757675217690140630501465`29.218337252\
28154 + 
    5.0974268436884607494679848986538424197540701187664621465557`30.147526978\
399128*I)/ep, 
 (-36.29922305845848453460286907373572603893`28.029897807287107 + 
   4.80980252474628784658782191625462998168`27.15212772369083*I) - 
  (
    5.5188861666930042782413801862679668289513161247832572315006`30.145441944\
238303 + 
    0.8484973079273093866182664251521123124524767723018974182638`29.332240976\
645124*I)/ep^2 + 
  (22.97152139914213011976298610977533523532`29.14754178078753 - 
    0.78869060588205969149807247876516419082`27.683258689367648*I)/ep, 
 (-89.32220225640349909382420679220547425859`27.423864398984392 - 
   30.99268461506851093454117488243569062161`26.98105242127487*I) + 
  0.2500000000000000000000000000000000000000000000000000273655`30./ep^4 - 
  (
    2.0149030205422647565787724486905367760975917777310113863752`29.325309152\
877757 - 
    1.5707963267948966192313216916397514420985846996875529381627`29.509830422\
325994*I)/ep^3 + 
  (2.36239913041189185561518294823121289541`28.070434233116487 - 
    12.66000905406292642584497867520929775617`28.906080600071217*I)/ep^2 + 
  (21.58242200290661584075491318733738239219`27.86151523025329 + 
    35.51424262609771081918052573072121989323`28.119745686292752*I)/ep, 
 (5.36315272398446044913467725236701797111`27.921001703938472 - 
   37.87338722310711657511719610041816361005`28.87978589653058*I) + 
  0.822467033424113218236207583323012594609474950603399215379`30./ep^2 - 
  (6.02773678819092905697951328200342352929`29.28979758417052 - 
    5.1677127800499700292460525111835658670375480943141846044646`29.521216923\
329504*I)/ep, 
 (-118.36280674179345312438598074701105099132`28.24533368038554 - 
   123.39845502725686170799008660488659620255`28.263428147612643*I) + 
  (
    8.097552837153163235174292740230361920516054238378622473796`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821076761129`29.992122129\
69195*I)/ep^2 + 
  (1.22823060177133465562066891683254131107`27.575423448296505 + 
    55.8189607474761386437505266201591642835`29.232925280940645*I)/ep, 
 (-169.91189341678601753393427098100966853853`28.393226881941146 - 
   99.00868681231916190609525017357508047867`28.158676402803565*I) + 
  (
    8.097552837153163235174292740230361920516054238378622473796`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821076761129`29.992122129\
69195*I)/ep^2 + 
  (8.02337447970865580998059946275485306638`28.385387449891052 + 
    67.31770749472457124298765111743757699547`29.309159704784168*I)/ep, 
 -9.74090910340024372364403326887051112496`26.251042481011005 - 
  1.000000000000000000000000000000000000000000000000000000367`30./ep^4 - 
  3.28986813369645287294483033329205037844`27.76754947606087/ep^2 + 
  2.40411380631918857079947632302289998153`26.576975510305456/ep, 
 -91.20462411312316423126866173257467468965`27.309543883340687 + 
  3.5308929764907015492183466321831982768919268004881055556012`30./ep^3 - 
  17.19029344704925316489519934872109127028`29.0617404728855/ep^2 + 
  43.64433836296324179179278509567058231706`28.1405573755901/ep, 
 50.62094473578616549090418445519823237412`27.15726095684657 - 
  2.966259209824295336144887244844788568502040758102505613815`30./ep^3 + 
  11.76210331116211890979838879126545413425`28.982006551863503/ep^2 - 
  25.37229353011910423970634942185725820901`27.999297065646516/ep, 
 (68.19104905272986843499799283584065822348`27.43975701962439 + 
   38.0658839324245295170156391320069715176`27.186565566981976*I) - 
  (
    1.3019357125330129476537303331224205097063128736621168637729`29.733538460\
048656 - 
    3.141592653589793238462643383279502884197169399375105821137`30.1160987927\
36015*I)/ep^3 - 
  (14.47547619538550387586939899979441911852`29.182657375040844 + 
    11.51460601625165970832456505063046569809`29.083273598286343*I)/ep^2 + 
  (33.26875505781081004198655741060506005406`28.248150892549106 - 
    34.29544716460051504138912032012134311912`28.261350812830216*I)/ep}


==> attachment_files/lxb1/numericUT_GPL.m <==
{SeriesData[ep, 0, {-0.75`30., 
   3.1647839414025991943448358804496223062540049695359886229411`29.8035815805\
67364 - 
    6.283185307179586476925286766559005768394338798750208362448`30.1014173826\
7938*I, 21.67172030917270697766254213722953971914`30.02018470871541 + 
    19.65412124030026454417965413447212328119`29.977744952325565*I, 
   -77.29262487742884199217636611747912652378`30.144786732425217 + 
    12.63696822006614566320061716380276114942`29.35829156943573*I, 
   55.56993905866265745497381378819813437774`29.955754946899418 - 
    66.96115272646437127070367209238732126915`30.036737947752858*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   4.7993526559041825754899990430409137781478793678686309315238`30.0834640395\
99807 + 
    2.8866588664103736764360150579588436626568126394484936668477`29.862676840\
343973*I, -41.80955248835219738165472419915475238419`30.0087471063935 + 
    40.12491386501829638033345220692048521089`29.99088570044806*I, 
   21.45521868080958922181252692349549257732`29.58208148217429 - 
    76.47399938541204601831247765629515394675`30.13406233998848*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   0.1048271345733300565658462958553406741820762811885971814856`28.7103070783\
49466 + 
    2.8866588664103736764360150579588436626568126394484941993393`30.150228827\
49457*I, -36.04201516386088067684865417992365943821`30.14972050991813 + 
    2.18209130995760726445501283309580800985`28.931784364621702*I, 
   -15.93879244984909437492352910061593676294`29.130317499703576 - 
    166.21309562818788282416938189748389796885`30.148527322359453*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   -0.4811413867018827247998116399638853739248271409052624505584`29.872627487\
437462 - 
    0.7751649471093091263104264823524150699720173819734716713336`30.079748897\
620288*I, -21.36859867408189104703858089799684855691`30.0895539162704 + 
    12.1651753171392438136270997446721210949421836546732439202761`29.84489624\
5761294*I, -45.28858577872318424985788732323411474576`29.61991204005766 - 
    146.84583223561486996085117923525543107927`30.130784905754282*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   1.6643234972912823884911569117223680587957278844403887515537`29.8208864707\
46178 + 
    3.1415926535897932384626433832795028841971693993751003808797`30.096798598\
749015*I, -32.37786890820800163826879241126184960073`30.06837628542468 - 
    21.95368598236417089888159238604710153128`29.899635472989818*I, 
   99.18534152417336204630279831072944409388`30.123323888095076 + 
    36.22606876240721945557214685357820936765`29.685897602168108*I, 
   -218.43631616643837544599356497085055342117`30.099057096524046 - 
    112.95631645569969980506286386638103663045`29.812642774232852*I}, -3, 1, 
  1], SeriesData[ep, 0, 
  {
   -0.8224670334241132182362075833230125946095922312858956058501`29.522878745\
280337, 
   5.7953970660245539379730957593055807006468734296070198682668`29.9822464082\
06027 - 
    6.2697170397458581326824146964492750249459943623399118806548`30.016411152\
634802*I, 3.5765983700838999199957214595550104413`29.14305075182943 + 
    36.20979951643278584511023883146678477039`30.148406697787745*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {-1.4831296049121476680724436224223942842510203790512528077359`30., 
   0.3424610958150761711198295873981901444245717475551790209048`28.7298487157\
73187 - 
    9.0149720948333443427216113244975153476597049214577831961714`30.150201860\
496924*I, 
   1.7383851241206491513485911266680322501786445472376801155285`29.2125387424\
063 + 
    14.9697137621366736368120305821075031884111283085716739803532`30.14760624\
168579*I, -33.29297926291065682468866111157904392949`29.923424698476055 - 
    45.2300066922305814751707352778878295548`30.05649869021241*I}, -3, 1, 1], 
 SeriesData[ep, 0, 
  {
   11.4103903528862362601410737907519230734058358239387290336866`30.042274061\
759034 + 
    9.1724014671107560820069802814167403130519475466362086323006`29.947456614\
86373*I, -62.51737314624921964051353133652332743671`30.110993715663255 + 
    27.9318268856154647502816682020043716288`29.761092335839884*I}, -1, 1, 
  1], SeriesData[ep, 0, 
  {-1.4831296049121476680724436224223942842510203790512528077359`30., 
   -0.6119553478052696392368024743319010417390650051874008726971`28.981272033\
42539 - 
    9.0149720948333443427216113244975153476597049214577826636799`30.149516685\
774703*I, 
   -0.598222968256157613528614569563968793099018240767086991342`28.7034299962\
29627 - 
    16.7367389143372591791256646724611680853563623858394049091141`30.15023775\
4233892*I, -9.72695680832664017774970165608039231879`29.188930680044074 - 
    88.50218827493570404001500312570633639314`30.147907701657623*I}, -3, 1, 
  1], SeriesData[ep, 0, 
  {
   2.7278703285515165655038145642586530424888706817999069751355`30.1505149978\
3199 + 0``50.278822958742666*I, 
   -4.0326163446519899552293949990632385600811060577836523298866`30.090856828\
07431 + 
    2.2675469807041782632369335516960659189129537107241294327529`29.840826215\
898936*I, 
   9.1776918231823469911747112493189244202545832056841122364178`29.8496421293\
37738 - 
    15.8885611458930347546780707217769071196820484084951915701808`30.08799322\
852848*I, 21.87667079732218612402603452401263510668`29.886086628790313 + 
    33.74637518786732469500423137218239275309`30.074332527886654*I}, -3, 1, 
  1], SeriesData[ep, 0, 
  {1.`30., 
   -2.6038714250660258953074606662448410194126257473242337278358`29.733538460\
04866 + 
    6.2831853071795864769252867665590057683943387987502007617595`30.116098792\
736018*I, -21.91376544176350466440143792152498047905`30.082087940270995 - 
    13.3372107054873878215554791326663401139767729466315465297969`29.86643594\
3836606*I, 31.56090249080588461286032405309201328901`29.845314322516963 - 
    55.36729851214667793028760352487789451259`30.0894182429383*I, 
   113.98545047977359017579711467345385484107`30.130196419772513 + 
    35.69911244186516753076196601931166373191`29.62600441857037*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   0.5859685212752127813656579358192260481069034220938596320441`29.3492014136\
44813 + 
    3.6618238135196828027464415403112587326288300214219658706729`30.145024572\
314142*I, -34.54014007933290866555773132441829702187`30.038996561827375 - 
    28.29831534075308947276514080730770575727`29.952433049102833*I, 
   152.55254658211383269131189081735892962817`30.133311983456032 - 
    43.80290064549979720572742082990618522153`29.591395392285044*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   4.6945255213308525189241527471855731039658030866800337500383`30.1505149978\
3199 + 0``51.27368731035129*I, 
   -25.0058474412386781259610647650072590172593184048792232208489`30.15051499\
783199 + 0``49.68551553272345*I, 
   71.40876824900738745290073809881946216772`30.12997355263654 - 
    22.49269856071622510703562847717847542913`29.628263573797945*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {-3.7401090777105067085675206854554819178021663339374538564362`30., 
   16.9484838138373825009962838818220679038925387464625339354064`30.150514997\
83199 + 0``49.926294556531154*I, 
   -43.08229419364647345506300365181040640793`30.12878061234817 + 
    13.97826192659923941823502826847164486192`29.639934964389443*I}, -2, 1, 
  1], SeriesData[ep, 0, {0.25`30., 
   -0.0682626399177792615508858432989638631069208720978231919098`28.311411384\
861827 + 
    4.7123889803846898576939650749192543262957540990626530560846`30.150469436\
89471*I, -35.36274822004381077002406653523199867878`30.15047787787223 + 
    0.4623716094642502109415371388406087908`28.266923028660855*I, 
   -30.14869507792100182862159705477544385184`29.49205183798616 - 
    133.96885785708627527348483211149478272295`30.13978717345255*I, 
   257.25132637712529908057000508017330799388`29.99854592423888 - 
    258.97396258524461636602306603565678742801`30.001444403613913*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   -0.1048271345733300565658462958553406741820762811885971814856`28.710307078\
349466 - 
    2.8866588664103736764360150579588436626568126394484941993393`30.150228827\
49457*I, 23.56087196481724641840991066457652523359`30.006722274326513 + 
    22.83137363405650919834681129521604957802`29.993062956408423*I, 
   -107.71318791684718378565908217004253071871`30.133527989684296 + 
    30.72550571937050696826589929693589282881`29.588758149860716*I}, -2, 1, 
  1], SeriesData[ep, 0, {-0.25`30., 
   -1.2336730726152336861028444898234566465993920015642936720081`29.941263994\
15401 - 
    1.5707963267948966192313216916397514420985846996875526752048`30.046183785\
69316*I, 
   -4.8587195559677180652274799049516462279773773360383231764061`29.874998484\
224438 - 
    7.7687623377496898988373633636426753915613071023449163855502`30.078828487\
502147*I, -11.09911184307765837407911407255873368845`29.49349793860857 - 
    49.14778719559781641148655883574273714426`30.139713680069967*I, 
   7.59696152651830598056213413608664874011`28.764882923127637 - 
    184.46075971314639929406279711497577036234`30.150146989100516*I}, -4, 1, 
  1], SeriesData[ep, 0, {-0.25`30., 
   2.0149030205422647565787724486905367760975917777310119195266`30.0474045119\
1347 - 
    1.5707963267948966192313216916397514420985846996875528215985`29.939270241\
025756*I, 
   1.7499360367086742355658549683838500776485525842064224102135`29.2869934156\
97967 + 
    12.6600090540629264258449786752092977561546142768194978633059`30.14640525\
723745*I, -44.5087645249036954132540506282858000941`30.14048823433931 - 
    9.67567872584786067295026317480339055806`29.477724134528017*I, 
   68.83252417247845137596135553040439805176`29.866541932701402 - 
    113.0577738665101248146030961006246135707`30.08204866659852*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   3.8720584879067393006879451638625605093563281360766345311705`30.1505149978\
3199 + 0``51.27368731035129*I, 
   -9.9688775846777571642523149275012696922023295654691959027867`30.150514997\
83199 + 0``50.58628857400659*I, 
   23.0385853374630926529501287183883734671723556471774162013888`30.150514997\
83199 + 0``50.18164395029938*I}, -2, 1, 1], 
 SeriesData[ep, 0, 
  {
   -1.7977075321262302732654526270625348278898274251030620455791`29.661131180\
982654 + 
    5.2482177547639389893963575464149094748965568033138543341572`30.126423989\
059877*I, -12.5288980956257173596702622288027934949`29.782875584736 - 
    26.3881087131066782397223381209750448521760414339508147967465`30.10637097\
2446882*I}, -1, 1, 1], SeriesData[ep, 0, 
  {
   0.7176398988507831616703612874676719204273986694148020373822`29.5330037676\
70614 - 
    2.8866588664103736764360150579588436626568126394484941993393`30.137492655\
116418*I, 
   10.0117387227553397942428239603748789914849884149687745178668`29.878575863\
734717 + 
    15.8251070559229287356380135036977192384354630790515835041604`30.07741301\
314882*I, -49.7579376249412649529789193129094741548`30.150479106538313 + 
    0.6397314705322695098908609358160020553`28.259614450832807*I}, -2, 1, 1], 
 SeriesData[ep, 0, 
  {
   -4.2435698543392918332362709767200836050347086614959866154002`29.751454710\
12301 + 
    9.7531301368017108273501544677803444814577604439862652265893`30.112867373\
61498*I, -21.02849640706686955262298447155402822273`29.751848953618204 - 
    48.27829515575328946773516565591908761597`30.11279265854191*I}, -1, 1, 
  1], SeriesData[ep, 0, 
  {
   0.2364985121489004368705496475037865465025715285095395868238`28.9597420833\
87475 - 
    3.6618238135196828027464415403112587326288300214219658706729`30.149611115\
17019*I, 
   14.7673229044476201703294349898312924835167677287242111113645`29.937220370\
825056 + 19.08632659502502285466179283866005991127`30.048640950464254*I, 
   -64.58473985842267760420227649612390596175`30.150448776125817 - 
    1.12794013819072937926405404781647500774`28.3926049129788*I}, -2, 1, 1], 
 SeriesData[ep, 0, 
  {
   0.384173164839572978467847598486495167056060249502358095543`28.69788093919\
872 + 
    10.8865642438443971323397032717113525461856633746211512591951`30.15024475\
3611645*I, -33.973997297475271683480530234137383727`30.023861818901693 - 
    30.23245630490895892658187639372047378298`29.97318860485589*I}, -1, 1, 
  1], SeriesData[ep, 0, 
  {2.9176420442863934903313131021324693231926913833340546375685`30., 
   -5.7416518885902791783115449845266844915942572702917217781198`30., 
   13.0811512928757547597952157520756720365793135688948219490068`30.}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   -0.6000138504387138450327678279087060757675217690140630054485`29.218337252\
281543 - 
    5.0974268436884607494679848986538424197540701187664604989364`30.147526978\
399128*I, 17.24803940967029643826626508243496610614`30.030544919662677 + 
    14.8128566950486484535499036050343525636719882106432486332784`29.96444400\
5178887*I}, -1, 1, 1], SeriesData[ep, 0, 
  {
   -5.5188861666930042782413801862679668289513161247832528386831`30.145441944\
238307 - 
    0.8484973079273093866182664251521123124524767723018997412571`29.332240976\
645124*I, 
   22.9715213991421301197629861097753352352889442904354317028612`30.150259179\
131204 - 
    0.7886906058820596914980724787651641908270470582546228613547`28.685976087\
71131*I, -36.29922305845848453460286907373572603893`30.14673554254839 + 
    4.80980252474628784658782191625462998172`29.26896545895212*I}, -2, 1, 1], 
 SeriesData[ep, 0, {0.25`30., 
   -2.0149030205422647565787724486905367760975917777310119195266`30.047404511\
91347 + 
    1.5707963267948966192313216916397514420985846996875528215985`29.939270241\
025756*I, 
   2.3623991304118918556151829482312128953988221688105736841254`29.4140016847\
5832 - 
    12.6600090540629264258449786752092977561546142768194978633059`30.14308242\
693902*I, 21.58242200290661584075491318733738239225`29.865961167223677 + 
    35.51424262609771081918052573072121989325`30.08226354451948*I, 
   -89.32220225640349909382420679220547425851`30.125829895089723 - 
    30.99268461506851093454117488243569062159`29.666129669801993*I}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   0.8224670334241132182362075833230125946095922312858956058501`29.5228787452\
80337, 
   -6.0277367881909290569795132820034235292880484535050454846183`30.030865081\
04735 + 
    5.1677127800499700292460525111835658670375480943141843232581`29.964009168\
927674*I, 5.36315272398446044913467725236701797116`29.29728971723124 - 
    37.87338722310711657511719610041816361006`30.14620370106838*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   8.0975528371531632351742927402303619205160542383786095841238`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821135122406`29.992122129\
69195*I, 1.22823060177133465562066891683254131107`28.49290805482489 + 
    55.8189607474761386437505266201591642835`30.15040988746904*I, 
   -118.36280674179345312438598074701105099132`29.990764348690053 - 
    123.39845502725686170799008660488659620255`30.00885881591716*I}, -2, 1, 
  1], SeriesData[ep, 0, 
  {
   8.0975528371531632351742927402303619205160542383786095841238`30.0076020469\
60844 - 
    7.8140083905549606282981531909120021150517399583821135122406`29.992122129\
69195*I, 8.02337447970865580998059946275485306638`29.2236797694912 + 
    67.31770749472457124298765111743757699547`30.147452024384318*I, 
   -169.91189341678601753393427098100966853853`30.08703612827752 - 
    99.00868681231916190609525017357508047867`29.852485649139947*I}, -2, 1, 
  1], SeriesData[ep, 0, {-1.`30., 0, 
   -3.2898681336964528729448303332920503784383689251435824234018`29.522878745\
280337, 
   2.4041138063191885707994763230228999815306514643727925670751`29.6989700043\
3602, -9.74090910340024372364403326887051112498`29.301029995663978}, -4, 1, 
  1], SeriesData[ep, 0, 
  {
   3.5308929764907015492183466321831982768919268004881055675978`30.1505149978\
3199 + 0``51.533447335880865*I, 
   -17.1902934470492531648951993487210912702796386201966395198034`30.15051499\
783199 + 0``50.51283000161024*I, 
   43.64433836296324179179278509567058231706`30.15051499783199 + 
    0``49.944011339768714*I, 
   -91.20462411312316423126866173257467468965`30.15051499783199 + 
    0``49.56897450529556*I}, -3, 1, 1], SeriesData[ep, 0, 
  {-2.9662592098242953361448872448447885685020407581025056154716`30., 
   11.7621033111621189097983887912654541342508218405183075531137`30., 
   -25.37229353011910423970634942185725820901`30., 
   50.62094473578616549090418445519823237412`30.}, -3, 1, 1], 
 SeriesData[ep, 0, 
  {
   -1.3019357125330129476537303331224205097063128736621168639179`29.733538460\
04866 + 
    3.1415926535897932384626433832795028841971693993751003808797`30.116098792\
736018*I, 
   -14.4754761953855038758693989997944191185214933742455016797333`30.04405509\
4907243 - 
    11.5146060162516597083245650506304656980924935698484408345919`29.94467131\
8152746*I, 33.26875505781081004198655741060506005406`29.993299755903102 - 
    34.29544716460051504138912032012134311912`30.006499676184212*I, 
   68.19104905272986843499799283584065822348`30.091611960152992 + 
    38.0658839324245295170156391320069715176`29.838420507510584*I}, -3, 1, 1]}


==> attachment_files/rxb1/numericUT_AMF.m <==
{(-227.65845181857432261213168742522797958988`26.402497907276782 - 
   66.50403790534739505872515080180414457801`25.892363602874656*I) - 
  (
    0.750000000000000000000000000000000000000612489549322387456`29.1903994322\
16182 + 0``29.80186376865105*I)/ep^4 + 
  (3.89679924635144146389472132752248063566`28.244687751374 + 
    0``27.840581688422716*I)/ep^3 - 
  (6.44381616531281663376049302994990043368`27.117145716881378 + 
    13.79599838507885627992536641048741742481`27.533670894022393*I)/ep^2 + 
  (47.89571040626883584420913910396120976696`26.797991221099124 + 
    35.87792983218956103448921577215871738051`26.715438431698992*I)/ep, 
 (-163.56104132805781802998026887938666710287`26.943133549655737 - 
   77.04385633203546204413607452836393203897`26.61956707395505*I) - 
  (
    0.7499999999999999999999999999999999999999986363601263635795`29.952529305\
70192 + 0``30.2552939508564*I)/ep^4 + 
  (7.69522020482137799428518702822845323356`29.25972391784308 + 
    1.5707963267948966192313216916397514421`28.627171944216784*I)/ep^3 - 
  (27.15120780914340547094833722789518715555`28.426201917935472 + 
    26.32987012085285834164907948727384264079`28.434358519800575*I)/ep^2 + 
  (28.29855228978847910703958843676174705853`27.24809139912275 + 
    35.66141144782913717806747463392941745413`27.35695417357075*I)/ep, 
 (29.14867216447692379522986871872192479467`25.62618849375996 + 
   30.60415654178788271013649933289785402776`25.655576774147754*I) - 
  (3.60072192802523593022602770600456784036`26.973161645937562 + 
    0``26.463172566283518*I)/ep^2 + 
  (5.54597282124014546787247754509232276065`25.96645384456361 - 
    14.26495453113637085132759803658920370696`26.39689242454951*I)/ep, 
 (-1.11172829011221141877661918220427539776`24.383879582103027 - 
   78.97837338034286294139778126909138124099`26.254325425178024*I) + 
  (0.71763989885078316167036128746767192041`26.376213853630087 - 
    2.88665886641037367643601505795884366268`27.050616173014582*I)/ep^2 - 
  (17.9143349030624774585330199622623727761`26.615080507746637 - 
    3.47554853214269255800167502469696199012`25.938593465051294*I)/ep, 
 (-24.33664108072943320345671513296560194242`26.95232204834691 + 
   64.69849549499390114110040960751273972603`27.383925613877878*I) + 
  (
    0.2499999999999999999999999999999999999999849167339554661301`29.998897919\
798228 + 0``30.778783819672373*I)/ep^4 + 
  (
    0.4365395424834437895522805078202476490257835636606342529024`28.639599657\
114438 + 
    1.5707963267948966192313216916397514420985956255577707380737`29.269958154\
669116*I)/ep^3 + 
  (3.2562572153302029897483608463273543559`28.215043639088805 + 
    3.83224136040203781759451098301119063129`28.319253284274076*I)/ep^2 - 
  (3.55934289370063877149767800720630609404`27.127233749946136 - 
    30.91942124870892155740758614756215443349`28.08141407990979*I)/ep, 
 (-139.9144484380285175741002004862685823448`28.652657565907724 - 
   189.49935657537594283200300461468552513696`28.882514148061258*I) + 
  (3.6007219280252359302260277060045678403901794263923684739761`30. - 
    1.383063340163791772049941292326675226254310884`30.*^-51*I)/ep^2 - 
  (31.00339546353168739028268226785101853223`29.33373253916182 - 
    45.24800622681502977489266516236254035448`29.771925676756616*I)/ep, 
 (-473.85366869466108468627806065839634864726`26.441172092710275 + 
   471.43882585099682942463094581418464267724`26.456785305527113*I) - 
  (3.49488821071958079010100876274431786542`28.11080455535072 - 
    3.1415926535897932384626433832795028842`28.15556305614998*I)/ep^3 + 
  (20.12399480017512203321754661703173869067`27.416529493218903 - 
    54.41203005241837161864516809525754051842`27.89627618269118*I)/ep^2 + 
  (219.07513328124744767210335094513539750213`27.20868995712022 + 
    128.29254106587099978907345496030677770076`27.003719150387653*I)/ep, 
 (-40.22996387021290615573309993899220848823`27.745147773287524 - 
   68.56182724458178381642574991297928970338`27.976680514220607*I) - 
  (
    2.250472397201026750331589990836126429579434752008511291392`29.4256623884\
23095 + 
    4.0362841925717084152663039524766241278281790387823801532416`29.679370434\
962813*I)/ep^2 - 
  (4.77451319174260194619934144966232336083`28.13837593428347 - 
    21.56966452431278405605694424754328403147`28.793290227189782*I)/ep, 
 (-33.34692527091183677353512849261516604376`27.672350737119384 + 
   13.80692770457268489028488296736431856492`27.289391991645733*I) - 
  (
    6.9841201924725723653108615885411594336963275927115224055807`29.894146717\
983464 + 
    1.8982940189883263029199799126807940678596155347483913879551`29.328398492\
67226*I)/ep^2 + 
  (15.79883867076005422954214578413012525121`28.648565510366666 + 
    9.30642329670121229777858788136502876182`28.41872314828636*I)/ep, 
 (-4.55525437872121201053581206827087693799`26.63261737080235 - 
   22.40099165014147089640821013056132158029`27.32437198070951*I) - 
  (1.89921684103229723501892513876410664547`27.593260008217403 - 
    6.90382513787941897429059474250362116713`28.153775238453576*I)/ep, 
 (-49.29178711730783672588169844326455807467`27.01162089281754 - 
   24.08463962863708457097423370545360761629`26.70058648112584*I) + 
  (
    2.1992413276562311115476930463591237455757372109472309486741`29.689206007\
066126 + 
    3.1415926535897932384626433832795028841971694245168719131935`29.844082991\
682395*I)/ep^3 + 
  (4.16714232444611662296042382022723540657`28.36702760788623 - 
    12.27873534569107241871196994199638733026`28.83634291303322*I)/ep^2 + 
  (0.91172242639303118747004398035759683582`26.405986158296482 + 
    6.53066454111642752910668874328078189032`27.261080896709974*I)/ep, 
 (-169.99409068779861807942123714823954153705`28.04968640995345 + 
   39.69143948124529087796654507632772279879`27.41794943486152*I) - 
  (
    11.6318738729211622473532020655450084343964951798244932845568`29.83518639\
8850386 + 5.17636747936735893178479402320935952336`29.48356181454346*I)/
   ep^2 + (54.09639892545907462368841495337535600749`28.877314193805265 + 
    29.96232852083199337867221741582805872102`28.62072139924731*I)/ep, 
 (-124.97988314982531669743058106939331408813`27.621756756396127 + 
   40.04612655759094829777578862025908052746`27.127477157634925*I) + 
  (
    0.8321617486456411942455784558611840293978550578634661907685`29.601055812\
49626 + 
    1.5707963267948966192313216916397514420985933938848673039057`29.876967940\
499092*I)/ep^3 - 
  (7.82903820745808902556372578226917161745`28.931119784073346 + 
    9.10762040919259430826089989908427235381`28.996816293181787*I)/ep^2 + 
  (42.81175774165945488703061730992515282748`28.32513327992842 + 
    19.68865368308941431946741163502285858455`27.987786240650884*I)/ep, 
 (-16.48069600329335318796640464570420853979`25.842847705848207 - 
   46.38181929973393303803954840789062246813`26.292367964733394*I) + 
  (
    0.5000000000000000000000000000000000000000001142393333482569`29.923446682\
412777 + 0``30.236067606054426*I)/ep^4 - 
  (8.13175974730482178383746753604870088258`29.300654195415415 + 
    3.1415926535897932384626433832795028842`28.890762461292685*I)/ep^3 + 
  (33.35043487879820278282715270197695971465`28.470193335461726 + 
    19.29442573872725677057539603765516310656`28.233580745427876*I)/ep^2 - 
  (18.56916547137299344643073548517732482397`26.98336118238986 - 
    7.71890047963334837507399548385905083429`26.60251077480876*I)/ep, 
 (51.53378551892795173425630602161669415505`28.992614242910278 + 
   12.16599668440975827622462507069187348748`28.36566989106276*I) - 
  (
    15.2220178001541304797834405310355590500969789093426145263615`30.06564794\
2848596 + 
    10.5263649011878936317337022766071817317453805401585125163009`29.90545413\
8348805*I)/ep, 
 (21.86826669615350109518816241910150476906`28.611340641652284 + 
   79.36157095607699351148084038820971428323`29.171136535984655*I) + 
  (12.79597656001038786424540865642598005603`29.980602281382957 - 
    13.940465758007132367543074837181608335870662354037903471994`30.017806129\
524185*I)/ep, 
 (-181.94484108739342801729450382248131483477`26.932056780370853 - 
   250.03360725304234851372349917816076897321`27.07188440344489*I) + 
  (
    0.4999999999999999999999999999999999999999951705132818401201`29.998897919\
798228 + 0``30.477753824008392*I)/ep^4 - 
  (10.22297800845195550648480867940330775406`29.494511144862084 - 
    3.1415926535897932384626433832795028842`29.025968061731465*I)/ep^3 + 
  (56.19131233856346081741093100478572991693`28.779862702257454 - 
    28.07180343066419589209670242122670803646`28.49239353532104*I)/ep^2 - 
  (54.71265522453131112974796337461637960999`27.517984497176823 - 
    143.39713101638246280307312459459298831201`27.941279668570527*I)/ep, 
 (-16.58817403651333033446797610925615087624`28.68530210725159 - 
   27.97763140006268645264577704109125803838`28.912314468220202*I) - 
  (
    1.8992168410322972350189251387641066454739672987951052095489`29.354327969\
879847 - 
    6.9038251378794189742905947425036211671292047242252146180096`29.914843200\
116014*I)/ep, (-138.5145987690890614830479515241295595577`28.0586064516216 - 
   37.04363786110111204989733009454283050958`27.53755772533441*I) - 
  (1.2436380607183674219149598793084392187393407617261787280485`30. + 
    6.524370916267741962475449845688425146166748835`30.*^-51*I)/ep^3 + 
  (5.86050577137712925073616792803835535978`29.11921887948091 - 
    7.8140083905549606282981531909120021150516538945501256482816`29.564449443\
460198*I)/ep^2 + (9.9408499207354787214493097205459899807`28.05460929162247 + 
    40.9524765043734232676617133981660216579`28.793263316232302*I)/ep, 
 (216.57536580520001643678301712030867460168`28.111244491831233 + 
   189.08924263756774845656659653817663452076`28.092467103555965*I) + 
  (1.3549663139324246249074137416998357472680789074762108597945`30. - 
    2.184191983458564253622415157160968213504843`30.*^-53*I)/ep^3 - 
  (11.95151425839272731276636569649214256551`29.357607940594857 - 
    9.21300048029202621325147580339990456671`29.53072428955982*I)/ep^2 + 
  (10.90638516330770461112597465847116861231`27.987346491316195 - 
    79.79795779221977847247594944624375348435`28.954561643992093*I)/ep, 
 -21.4509966691274889409360833098629921511941152562622414979071`30.1434119349\
9946 + 3.91159928678378735037506866445989596039`29.404318817828035*I, 
 (-51.21369840895513774630117330206912887429`28.619733767233686 - 
   7.51893610654149445450200132283365447316`27.78650402194029*I) + 
  (13.47582958406957084849908978452576383518`29.63011215119578 + 
    19.43739583543657123894785990470277762774`29.789194719961852*I)/ep, 
 -20.882291049833467038077266013729726631581810660362754012588`30.13534144185\
8593 + 5.61792098624389137401783536257563627297`29.56513892408498*I, 
 (-118.26727896284756630022979524905564739187`26.84230494435108 - 
   150.26446829147186795878051529945041709872`26.96611566886235*I) + 
  (0.4999999999999999999999999999999999999999882461447763954208`30. + 
    0``30.482184176054453*I)/ep^4 - 
  (8.66038874820010723779358905394823017949`29.50069239020099 + 
    0``28.744309183492255*I)/ep^3 + 
  (40.80277118120132001466711519049962021907`28.726845834142942 - 
    17.31995319846224205861609034775306197594`28.445592730968873*I)/ep^2 - 
  (33.50142027894116529282894031045638366756`27.39502992702893 - 
    98.73756002160144634041158103582866045562`27.907024135272156*I)/ep, 
 (-21.02849640706686955262298447155402822272`28.557293429169164 - 
   48.27829515575328946773516565591908761597`28.91823713409287*I) - 
  (4.24356985433929183323627097672008360503`29.475361597938633 - 
    9.75313013680171082735015446778034448146`29.8367742614306*I)/ep, 
 (22.17670955454035073933420097164150119681`28.201405244438593 + 
   14.01042520088382274693703215939191239577`28.00195945166492*I) - 
  (
    0.2337113483151226624705599353692962213118529169358723323167`29.196267070\
741836 - 
    1.2462097570836544438842479608548399560983931472370465548938`29.923178417\
013524*I)/ep^2 - 
  (2.76070954536166743681660238264874076387`28.63173263001321 + 
    7.9387307189281911793777864545083876457`29.090462984116087*I)/ep, 
 (-84.12889771096614085213051558197449654046`26.403240930973475 - 
   186.69991482447190321182315485020333346258`26.77382447691324*I) + 
  (
    1.4999999999999999999999999999999999999999969998482055388213`29.998897919\
798235 + 0``30.00063256928873*I)/ep^4 - 
  (14.23444530272283444334914977636995042206`29.30539399209896 + 
    0``28.32987935270697*I)/ep^3 + 
  (53.94486824335240154290589868236286942311`28.490441175933455 - 
    19.70339590041391855324171569017148647685`28.15165837783126*I)/ep^2 - 
  (67.13199082435740935499078869739342851726`27.377267524028547 - 
    116.09446579722381653665104541456171986582`27.664773078326082*I)/ep, 
 (242.37672744653792740722838883842168290931`27.395264022387877 + 
   98.22197466318293804036642019644617706469`27.012504645951534*I) + 
  (5.6761918376891445859597147282444600630385236476033872429055`30. + 
    0``29.427097115549728*I)/ep^3 - 
  (43.73402947169530716324829702774793307382`29.187837126605302 - 
    22.86785913648488289707885428638513297936`28.96545305510845*I)/ep^2 + 
  (13.8576416349437736777248216653067431105`27.324747162982437 - 
    137.9034242656689076588598994581045810834`28.345636669526037*I)/ep, 
 (45.60028896036500247470227514544992934829`28.168446596752844 + 
   23.81168998448722434865041640103697996332`27.886269221671924*I) - 
  (
    0.6658649725688261719384323737043847304209597201019243076594`29.293047944\
475315 - 
    2.7965396513022726965051009255596700960424358123953449174337`29.916282756\
224973*I)/ep^2 - 
  (6.25753733231017375474963827217775029137`28.635253963295078 + 
    16.62848207878819319806191834594304289127`29.05970312072952*I)/ep, 
 (-3.27032615985380227367494842215948414984`28.198699695691847 + 
   33.00434748286522115600730968825134295956`29.202679778216662*I) + 
  (
    5.8211613161228155179552308640563677216792461297051030781952`30.058708641\
96505 - 
    4.2226675167403097460451465020086143054497647698044288744219`29.919285894\
746142*I)/ep, (18.48304017729989254883497085208084328262`27.643796840417632 + 
   0``26.558177613251285*I) + 
  (5.8352840885727869806626262042649386463862016211978169614337`30. + 
    0``29.415092176033728*I)/ep^2 - 
  (2.51563974873109894234856049422034134506`28.05713848821991 + 
    0``27.837644220366638*I)/ep, 
 (-30.65846078473530819789993318667976350082`26.501658582819534 + 
   6.28663945884484906132851208419898136847`25.8418010214147*I) + 
  (0.4999999999999999999999999999999999999999882461447763954208`30. + 
    0``30.482184176054453*I)/ep^4 - 
  (4.33019437410005361889679452697411508975`29.27453920703688 + 
    0``28.822235855967236*I)/ep^3 + 
  (9.49002924384027609785926183459173082751`28.236673047351815 - 
    6.52916672638880677395100796648304263162`28.179993273842758*I)/ep^2 + 
  (9.07748302254489069431758400890283074446`27.026400899821134 + 
    19.75670724870330427727980449766142619351`27.419382508192438*I)/ep, 
 (40.50452899318921003724508912770751672277`26.882917034939986 + 
   106.73544653723932342677908659801945690092`27.31287113675107*I) + 
  (2.9662592098242953361448872448447885685020403433883457220903`30. + 
    0``29.708945080738726*I)/ep^3 - 
  (24.91061318960410250800636450753632170705`29.22078766181456 - 
    5.01746873925268793179305226535233201901`28.583449851663833*I)/ep^2 + 
  (48.49040344489740203514125872079269042426`28.140227557820705 - 
    56.73225887325167499692994001775833217209`28.230850477489277*I)/ep, 
 (-140.81032908191207177278159222147016420775`27.954914902208003 - 
   136.09979714867876175067499900747706201395`27.98339025821044*I) - 
  (1.3549663139324246249074137416998357472680789063852018556143`30. - 
    2.62724820089238909186431038984913814982706902`30.*^-52*I)/ep^3 + 
  (10.20999253357068912702492081879056491128`29.299207625463012 - 
    9.21300048029202621325147580339990456671`29.550256749463667*I)/ep^2 - 
  (1.51689708295966561192742707461785925535`27.15162049347243 - 
    66.03682069135794864492531317715851524194`28.8991455996231*I)/ep, 
 (1.95183335291285719294553652810269016054`25.66124254785993 + 
   0.90116735638204847978721437228026513876`25.325605264493113*I) + 
  (
    2.1992413276562311115476930463591237455757372554729989086357`29.689206007\
066126 + 
    3.141592653589793238462643383279502884197169399375138250172`29.8440829916\
82395*I)/ep^3 + (2.79455977818284410646407569593512168332`28.21022974899718 - 
    4.3112066018723076370326057895639193473`28.398515180626628*I)/ep^2 + 
  (4.31535576418025897727046040573386231422`27.115180294984068 - 
    2.27198327116053660399626171809521924736`26.83656881888787*I)/ep, 
 (62.91473225479800663762583589932890961151`27.66473009695801 - 
   5.45855822602511215154870218363317534639`26.603055691487246*I) + 
  (
    11.6318738729211622473532020655450084343999999999999999999999`29.83518639\
8850375 + 5.17636747936735893178479402320935952336`29.48356181454346*I)/
   ep^2 - (31.97642272429663126532616194394468587074`28.67291737223229 + 
    8.78389001616685951975829148884768761687`28.11177438492568*I)/ep, 
 (42.67664862707001274490353167411892199606`26.607888939411428 + 
   37.21715548009108273892708599031728114531`26.804401824930366*I) + 
  (0``29.895511263472166 + 
    2.720047600833014577755110714437502656296485188`30.*^-51*I)/ep^4 - 
  (1.30193571253301294765373033312242050971`28.458232711709176 - 
    3.1415926535897932384626433832795028841971912511155414761471`29.457633688\
29131*I)/ep^3 - 
  (12.28857859725868013461838415791658265851`28.162494656916355 + 
    7.42445434631175333185671741689852536329`28.34816546245243*I)/ep^2 + 
  (22.12355977660256377860097614376908750158`27.31139489956073 - 
    24.64083537597867102894856211755077005145`27.667577313272837*I)/ep, 
 (35.92612335586525632559752543728708237637`27.12041842683015 - 
   9.56450958099856139258135244064391798842`26.545670776616422*I) - 
  (
    0.8321617486456411942455784558611840293978639422201954862556`29.601055812\
496266 + 
    1.5707963267948966192313216916397514420985846996875544827833`29.876967940\
4991*I)/ep^3 + (8.54667810630887218723408706973684353788`28.98069761923397 + 
    6.22096154278222063182488484112542869115`28.84275778840369*I)/ep^2 - 
  (25.44748767350588103169940378080555192197`28.124373088814274 + 
    1.98328242788625925306611262247824561028`27.016112740142955*I)/ep, 
 (-21.87667079732218612402603452401263510668`27.03386524345217 - 
   33.74637518786732469500423137218239275309`27.291327869198433*I) - 
  (2.7278703285515165655038145642586530424888706811546816714031`30. - 
    5.18867007936187844397419486709267053384356226`30.*^-52*I)/ep^3 + 
  (4.03261634465198995522939499906323856008`28.65133092386101 - 
    2.26754698070417826323693355169606591891`28.764054813518698*I)/ep^2 - 
  (9.17769182318234699117471124931892442025`27.755536536311688 - 
    15.88856114589303475467807072177690711968`28.146295260019194*I)/ep, 
 (-118.36280674179345312438598074701105099132`28.24533368038555 - 
   123.39845502725686170799008660488659620255`28.263428147612643*I) + 
  (
    8.0975528371531632351742927402303619205158065062578491490303`30.007602046\
96085 - 
    7.8140083905549606282981531909120021150516538945501256482816`29.992122129\
691953*I)/ep^2 + 
  (1.22823060177133465562066891683254131107`27.57542344829652 + 
    55.8189607474761386437505266201591642835`29.232925280940666*I)/ep, 
 (-97.94623550229943150647594366055695037027`27.51319068219083 + 
   146.45349482838806039520715827929468410232`27.687902673091806*I) - 
  (
    1.3019357125330129476537303331224205097063128736629104968608`29.733538460\
048653 - 
    3.1415926535897932384626433832795028841971693993755743294209`30.116098792\
736015*I)/ep^3 - 
  (10.92396439548512102284200188186310356879`29.032218269914463 + 
    20.08446340037467975770169609210782311945`29.29669822705375*I)/ep^2 + 
  (77.70259325524025650021178353452243408191`28.560372723665605 + 
    6.39605416926913808642088516666119258089`27.475849343632554*I)/ep, 
 (-95.19479453881512195937906789346357550428`27.859836638192377 - 
   85.64904651366122185314933537722061534817`27.861343441810956*I) - 
  (1.2436380607183674219149598793084392187393407618917941739202`30. - 
    2.41138530455494469379489359185569498681549754`30.*^-52*I)/ep^3 + 
  (7.60202749619916743647761280573993301401`29.220746485789416 - 
    7.8140083905549606282981531909120021150516538945501256482816`29.540811756\
52064*I)/ep^2 + (2.73415177948079710473096860798465575237`27.47033383538219 + 
    47.76494746889382851804055993076194286454`28.828883969535603*I)/ep, 
 (-13.32892936005112006380762370285303327943`27.674082966253753 + 
   4.22012816400712625680984372272719610896`27.17461334049095*I) + 
  (
    4.0487764185765816175871463701151809602580271180777789448955`30.007602046\
96085 - 
    3.9070041952774803141490765954560010575258699793423777405663`29.992122129\
691953*I)/ep^2 + 
  (8.69544397787596732588285474665780496684`28.764350414380033 + 
    9.77638001291537136247354559333781706547`28.81523672744928*I)/ep, 
 (-63.67083787875524386138330127062984818516`28.92003096713543 - 
   81.16015003352434768913777386280234169417`29.025433243323114*I) - 
  (8.13566825564350332260727805984377377013`29.62574516568879 - 
    25.9938074928170691320428532163852785849900000000000000000001`30.13022183\
2714756*I)/ep, 
 (91.78704384255826061485393915992814085123`26.755651907793048 + 
   0``24.97069643344722*I) + 
  (
    0.99999999999999999999999999999999999999999034102656368024`29.99889791979\
8228 + 0``30.17672382834441*I)/ep^4 - 
  (7.00235408037848811840284675896308851056`29.197077716289485 + 
    0``28.52965955735744*I)/ep^3 + 
  (21.22661319980017814725649338083397269663`28.333268538519388 + 
    0``27.18421374098122*I)/ep^2 - 
  (46.20810851574381519133315737350224383104`27.501951661191136 + 
    0``26.01505937827959*I)/ep, 
 (49.24106087871901890072603707040707399228`26.752088612032946 + 
   85.03679660401984299221043392765548114121`27.01574387559818*I) + 
  (1.0000000000000000000000000000000000000000000000314529846966`30. + 
    4.27678839921146713889538574626616325303217615`30.*^-51*I)/ep^4 - 
  (3.08505983929558933865525027752839022943`28.94889729188475 - 
    6.2831853071795864769252867665590057683943825022310829522945`29.593506388\
035408*I)/ep^3 - 
  (18.27027982985790635254824290678458765195`28.445748752604995 + 
    19.38400265403186319018730193718918256441`28.606383230777578*I)/ep^2 + 
  (54.13178674761089394285320998904631126829`27.797934313854867 - 
    32.11214930422323181125955079212843466334`27.63002785583271*I)/ep, 
 (-357.28880902561399637529682716882189703404`27.423864398984374 - 
   123.97073846027404373816469952974276248635`26.981052421274892*I) + 
  (0.9999999999999999999999999999999999999999999991892962172402`30. + 
    1.77777777777777777777777777777777777777777778`30.*^-52*I)/ep^4 - 
  (8.05961208216905902631508979476214710439`29.32530915287775 - 
    6.2831853071795864769252867665590057683943825022310829522945`29.509830422\
325983*I)/ep^3 + 
  (9.4495965216475674224607317929248515816`28.070434233116487 - 
    50.64003621625170570337991470083719102462`28.9060806000712*I)/ep^2 + 
  (86.329688011626463363019652749349529569`27.86151523025331 + 
    142.05697050439084327672210292288487957301`28.119745686292745*I)/ep, 
 (348.81008216081933631340115321325143988333`27.404650874173377 + 
   109.25655305808809802062737579605006761674`26.91705294753561*I) - 
  (1.0000000000000000000000000000000000000000000007459536051753`30. + 
    1.80995475113122171945701357466063348416289593`30.*^-52*I)/ep^4 + 
  (8.02373668079572439493711563304418400849`29.32087430389629 - 
    6.283185307179586476925286766559005768396227176638453907456`29.5049445311\
6795*I)/ep^3 - (8.80117024641526489485843751717502559892`28.034582108835988 - 
    50.18921262665549267456138234626595838082`28.895843030512193*I)/ep^2 - 
  (87.42887909971883235035067558246623876277`27.859921053126655 + 
    137.30691195241809920759989128370392800815`28.097174527138563*I)/ep, 
 (-329.00434163196394028624070039927301071477`27.818495825673278 - 
   119.15016913411330601706878433602250664201`27.377388859781377*I) - 
  (
    4.0118683403978621974685578165220920042424706888497481842947`30.046670082\
472087 - 
    3.1415926535897932384626433832795028841971694002285049733046`29.940473283\
055358*I)/ep^3 + 
  (7.60330870777704149421607562339812200841`28.684866248136455 - 
    37.75461536739067276312566984834227694657`29.380833674333548*I)/ep^2 + 
  (73.29861721731955912460110199508926805577`28.32998239125269 + 
    124.73307927253309676343382512229167784246`28.560868253383646*I)/ep, 
 (113.98545047977359017579711467345385484107`27.05877407259253 + 
   35.69911244186516753076196601931166373191`26.577580380348394*I) + 
  (0.9999999999999999999999999999999999999999999999818089275386`30. + 
    5.440095201666029155510221428875005312592970377`30.*^-51*I)/ep^4 - 
  (2.60387142506602589530746066624484101941`28.858462867130243 - 
    6.2831853071795864769252867665590057683943825022310829522945`29.557921835\
027752*I)/ep^3 - 
  (21.91376544176350466440143792152498047905`28.491597172793814 + 
    13.33721070548738782155547913266634011398`28.399413345384083*I)/ep^2 + 
  (31.56090249080588461286032405309201328901`27.516728598204917 - 
    55.36729851214667793028760352487789451259`27.813301687664683*I)/ep, 
 (68.19104905272986843499799283584065822348`27.43975701962439 + 
   38.0658839324245295170156391320069715176`27.186565566981976*I) - 
  (
    1.3019357125330129476537303331224205097063128736466522473599`29.733538460\
048653 - 
    3.1415926535897932384626433832795028841971693993840354308253`30.116098792\
736015*I)/ep^3 - 
  (14.47547619538550387586939899979441911852`29.182657375040847 + 
    11.51460601625165970832456505063046569809`29.08327359828635*I)/ep^2 + 
  (33.26875505781081004198655741060506005406`28.24815089254909 - 
    34.29544716460051504138912032012134311912`28.26135081283021*I)/ep, 
 (-58.65819340346955566627153917096428772598`26.60269003149182 + 
   0``25.027015932657278*I) - 
  (1.0000000000000000000000000000000000000000018293349236987013`30. + 
    0``30.18115418039047*I)/ep^4 + 
  (5.932518419648590672289774489689577137`29.13677532999055 + 
    0``28.547933143899034*I)/ep^3 - 
  (15.14350657887511673121635550729308135413`28.208559121954192 + 
    0``27.215702121517964*I)/ep^2 + 
  (30.18209331219628033696599522863067843329`27.348847822545164 + 
    0``26.059209943444845*I)/ep, 
 (50.62094473578616549090418445519823237399`27.157260956846567 + 
   0``25.634084891126182*I) - 
  (2.9662592098242953361448872448447885685020403433883457220903`30. + 
    0``29.708945080738726*I)/ep^3 + 
  (11.76210331116211890979838879126545413425`28.982006551863506 + 
    0``28.092675742592597*I)/ep^2 - 
  (25.37229353011910423970634942185725820903`27.999297065646516 + 
    0``26.77609151896293*I)/ep, 
 9.74090910340024372364403326887051112497`26.152442604540177 + 
  1.000000000000000000000000000000000000000000000000000000367`30./ep^4 + 
  3.28986813369645287294483033329205037844`27.717430505307064/ep^2 - 
  2.40411380631918857079947632302289998153`26.502427063742022/ep, 
 (23.008085914837642285340882247645527354`26.407073598273627 + 
   0.16801091607188805345773259213065316363`24.296010259559917*I) - 
  (0.9999999999999999999999999999999999999999999991892962172402`30. + 
    1.77777777777777777777777777777777777777777778`30.*^-52*I)/ep^4 + 
  (4.0298060410845295131575448973810735522`29.062514739560932 - 
    3.1415926535897932384626433832795028841990359255229124313088`29.287287550\
584384*I)/ep^3 - 
  (1.53993209698777863737897536490820030079`27.365595044279356 - 
    12.66000905406292642584497867520929775615`28.41333001176369*I)/ep^2 - 
  (13.20405094396897530616734415391467796539`27.175111452650825 + 
    15.17326492302387039496723660976882701311`27.292915927460278*I)/ep}


==> attachment_files/rxb1/numericUT_GPL.m <==
{(-227.65845181857432261213168742522797959092`30.132733043267216 - 
   66.50403790534739505872515080180414457965`29.598297280172833*I) - 
  0.75`30./ep^4 + 
  (
    3.8967992463514414638947213275224806356549962862211031606854`30.150514997\
83199 + 0``50.66211724330888*I)/ep^3 - 
  (
    6.4438161653128166337604930299499004336488192212470530572288`29.777052399\
791668 + 
    13.7959983850788562799253664104874174248083432439244201656321`30.10766239\
2649445*I)/ep^2 + 
  (47.89571040626883584420913910396120976706`30.053795817883394 + 
    35.87792983218956103448921577215871738051`29.92832657479684*I)/ep, 
 (-163.56104132805781802998026887938666710282`30.107000889091964 - 
   77.04385633203546204413607452836393203907`29.780059034938045*I) - 
  0.75`30./ep^4 + 
  (
    7.6952202048213779942851870282284532335549009865438031519341`30.141650436\
515626 + 
    1.5707963267948966192313216916397514420985956255577707380737`29.451549261\
51987*I)/ep^3 - (27.1512078091434054709483372278951871556`30.00656778837347 + 
    26.32987012085285834164907948727384264075`29.9932273514635*I)/ep^2 + 
  (28.29855228978847910703958843676174705852`29.944027302024047 + 
    35.66141144782913717806747463392941745417`30.044461611945707*I)/ep, 
 (29.14867216447692379522986871872192479622`29.989161499430143 + 
   30.60415654178788271013649933289785401922`30.01032313842487*I) - 
  (
    3.6007219280252359302260277060045678403901794263986984024721`30.150514997\
83199 + 0``49.86339777461646*I)/ep^2 + 
  (
    5.5459728212401454678724775450923227606804331592677628837887`29.709655954\
84801 - 
    14.2649545311363708513275980365892037069685427976578325807104`30.11994860\
9619755*I)/ep, 
 (-1.11172829011221141877661918220427539792`28.298962448080413 - 
   78.97837338034286294139778126909138124157`30.150471975669365*I) + 
  (
    0.7176398988507831616703612874676719204273986694148020373822`29.533003767\
670614 - 
    2.8866588664103736764360150579588436626568126394484941993393`30.137492655\
116418*I)/ep^2 - 
  (
    17.9143349030624774585330199622623727760041526338084375887872`30.14249172\
291184 - 
    3.4755485321426925580016750246969619902446706270538272079873`29.430314391\
277804*I)/ep, (-24.3366410807294332034567151329656019424`29.69714495367512 + 
   64.69849549499390114110040960751273972599`30.121778498202968*I) + 
  0.25`30./ep^4 + 
  (
    0.4365395424834437895522805078202476490249177851342681660674`29.578263723\
17565 + 
    1.5707963267948966192313216916397514420985846996875477116993`30.134360011\
26031*I)/ep^3 + 
  (
    3.2562572153302029897483608463273543558999457731025137153312`29.961765426\
299188 + 
    3.8322413604020378175945109830111906312924229133042596072986`30.032499577\
125733*I)/ep^2 - 
  (
    3.5593428937006387714976780072063060940517192238169201836031`29.208794764\
464592 - 
    30.9194212487089215574075861475621544335202114728145390141441`30.14765629\
232549*I)/ep, (-139.9144484380285175741002004862685823448`29.92428562282982 - 
   189.49935657537594283200300461468552513696`30.056030797773577*I) + 
  (
    3.6007219280252359302260277060045678403901794263986984024721`30.150514997\
83199 + 0``49.86339777461646*I)/ep^2 - 
  (31.00339546353168739028268226785101853223`29.902742566481237 - 
    45.24800622681502977489266516236254035448`30.066932754053862*I)/ep, 
 (-473.85366869466108468627806065839634863266`30.001106616276328 + 
   471.43882585099682942463094581418464265649`29.998887715334863*I) - 
  (
    3.4948882107195807901010087627443178654151741844293525035491`30.021910911\
861063 - 
    3.1415926535897932384626433832795028841971693993751053415785`29.975627495\
816582*I)/ep^3 + 
  (20.12399480017512203321754661703173869069`29.690695094232264 - 
    54.41203005241837161864516809525754051846`30.12267582704861*I)/ep^2 + 
  (219.0751332812474476721033509451353975024`30.08648688430787 + 
    128.2925410658709997890734549603067777005`29.854095206933966*I)/ep, 
 (-40.22996387021290615573309993899220848825`29.854734478315237 - 
   68.56182724458178381642574991297928970337`30.08626721924832*I) - 
  (
    2.2504723972010267503315899908361264295787704955539464733171`29.838026535\
05412 + 
    4.0362841925717084152663039524766241278277036694557180522997`30.091734581\
593844*I)/ep^2 - 
  (4.77451319174260194619934144966232336084`29.485213536898232 - 
    21.5696645243127840560569442475432840314705969963407234826239`30.14012782\
9804563*I)/ep, 
 (-33.34692527091183677353512849261516604377`30.116157142645815 + 
   13.80692770457268489028488296736431856491`29.733198397172156*I) - 
  (
    6.9841201924725723653108615885411594336957942033176979378097`30.135037923\
52148 + 
    1.8982940189883263029199799126807940678603318150442649094272`29.569289698\
21027*I)/ep^2 + 
  (
    15.7988386707600542295421457841301252512079169020314341343233`30.08583302\
8840717 + 
    9.3064232967012122977785878813650287618209221567892835794944`29.855990666\
760405*I)/ep, (-4.55525437872121201053581206827087693796`29.449961724139115 - 
   22.40099165014147089640821013056132158025533041056317177856`30.14171633404\
6276*I) - 
  (
    1.8992168410322972350189251387641066454733149281723288365447`29.574158628\
12976 - 
    6.9038251378794189742905947425036211671285471067173401281978`30.134673858\
365936*I)/ep, 
 (-49.29178711730783672588169844326455807464`30.104024340103813 - 
   24.0846396286370845709742337054536076163`29.79298992841212*I) + 
  (
    2.1992413276562311115476930463591237455757372554730600870581`29.909036665\
31604 + 
    3.1415926535897932384626433832795028841971693993751000792611`30.063913649\
932307*I)/ep^3 + 
  (
    4.1671423244461166229604238202272354065763631266583436853248`29.657527603\
500505 - 
    12.2787353456910724187119699419963873302525825121945168904193`30.12684290\
8647497*I)/ep^2 + 
  (
    0.9117224263930311874700439803575968358016872720281316156674`29.291228786\
889185 + 
    6.5306645411164275291066887432807818903126656565901395440606`30.146323525\
302666*I)/ep, 
 (-169.99409068779861807942123714823954153705`30.13898835760097 + 
   39.69143948124529087796654507632772279878`29.507251382509047*I) - 
  (
    11.6318738729211622473532020655450084343946505054171223293952`30.11127951\
1034752 + 
    5.1763674793673589317847940232093595233590379541505903689727`29.759654926\
727837*I)/ep^2 + 
  (54.0963989254590746236884149533753560075`30.092415241054645 + 
    29.96232852083199337867221741582805872102`29.83582244649668*I)/ep, 
 (-124.97988314982531669743058106939331408811`30.129292346792685 + 
   40.04612655759094829777578862025908052748`29.635012748031482*I) + 
  (
    0.8321617486456411942455784558611840293978639422201943757769`29.820886470\
74618 + 
    1.57079632679489661923132169163975144209858469968755019044`30.09679859874\
9015*I)/ep^3 - 
  (
    7.8290382074580890255637257822691716174504736748970954457089`29.964676656\
247104 + 
    9.1076204091925943082608998990842723538082404564540055355392`30.030373165\
355538*I)/ep^2 + 
  (42.81175774165945488703061730992515282747`30.108853677050575 + 
    19.68865368308941431946741163502285858455`29.77150663777304*I)/ep, 
 (-16.48069600329335318796640464570420853939`29.675324011193876 - 
   46.38181929973393303803954840789062246936`30.12469624215333*I) + 
  0.5`30./ep^4 - 
  (
    8.1317597473048217838374675360487008825798187716780713180015`30.120306681\
38491 + 
    3.1415926535897932384626433832795028841971912511155414761471`29.707272015\
146142*I)/ep^3 + 
  (33.35043487879820278282715270197695971465`30.08782254076644 + 
    19.29442573872725677057539603765516310656`29.850152896582795*I)/ep^2 - 
  (
    18.5691654713729934464307354851773248244746761235943827439616`30.11590431\
7779492 - 
    7.7189004796333483750739954838590508344759016793167030648833`29.734667373\
07909*I)/ep, (51.53378551892795173425630602161669415505`30.13873797906567 + 
   12.16599668440975827622462507069187348748`29.511793627218164*I) - 
  (
    15.2220178001541304797834405310355590500969789093426145263615`30.06564794\
2848596 + 
    10.5263649011878936317337022766071817317453805401585125163009`29.90545413\
8348805*I)/ep, 
 (21.86826669615350109518816241910150476906`29.574827278053828 + 
   79.36157095607699351148084038820971428323`30.134623172386195*I) + 
  (
    12.7959765600103878642454086564259800560323338083839518965761`29.98060228\
138295 - 
    13.940465758007132367543074837181608335870662354037903471994`30.017806129\
524182*I)/ep, 
 (-181.94484108739342801729450382248131483478`29.92017871647149 - 
   250.03360725304234851372349917816076897321`30.058237357002845*I) + 
  0.5`30./ep^4 - 
  (
    10.2229780084519555064848086794033077540601538651436187910144`30.13091949\
7429453 - 
    3.1415926535897932384626433832795028841971912511155414761471`29.618491943\
577137*I)/ep^3 + 
  (56.19131233856346081741093100478572991693`30.102133714277787 - 
    28.07180343066419589209670242122670803646`29.800734853315063*I)/ep^2 - 
  (54.71265522453131112974796337461637960996`29.702550064091636 - 
    143.39713101638246280307312459459298831204`30.121002734714025*I)/ep, 
 (-16.58817403651333033446797610925615087624`29.858088116205042 - 
   27.97763140006268645264577704109125803838`30.085100477173647*I) - 
  (
    1.8992168410322972350189251387641066454733149281723288365447`29.574158628\
12976 - 
    6.9038251378794189742905947425036211671285471067173401281978`30.134673858\
365936*I)/ep, 
 (-138.5145987690890614830479515241295595577`30.135514568112622 - 
   37.04363786110111204989733009454283050958`29.562732649645156*I) - 
  (
    1.2436380607183674219149598793084392187393407617264763715052`30.150514997\
83199 + 0``50.68835095199396*I)/ep^3 + 
  (
    5.8605057713771292507361679280383553597828532285959458258945`29.928666223\
480402 - 
    7.8140083905549606282981531909120021150516538945501256482816`30.053604998\
7375*I)/ep^2 + (9.9408499207354787214493097205459899807`29.523226103215755 + 
    40.9524765043734232676617133981660216579`30.138082755835494*I)/ep, 
 (216.57536580520001643678301712030867460168`30.027477323979497 + 
   189.08924263756774845656659653817663452076`29.96853508972711*I) + 
  (
    1.3549663139324246249074137416998357472680789074816622657786`30.150514997\
83199 + 0``50.58011858939113*I)/ep^3 - 
  (
    11.9515142583927273127663656964921425655077781741128432746496`30.04923918\
37237 - 
    9.213000480292026213251475803399904566711865556431280275456`29.9362173435\
9009*I)/ep^2 + 
  (10.90638516330770461112597465847116861231`29.282185150659068 - 
    79.79795779221977847247594944624375348435`30.146496096684146*I)/ep, 
 -21.4509966691274889409360833098629921511941152562622414979071`30.1434119349\
9946 + 
  3.9115992867837873503750686644598959603862827308926766153728`29.40431881782\
8035*I, (-51.21369840895513774630117330206912887429`30.14588420024893 - 
   7.51893610654149445450200132283365447316`29.312654454955535*I) + 
  (
    13.4758295840695708484990897845257638351763850574242940715007`29.90620526\
338016 + 19.43739583543657123894785990470277762774`30.065287832146236*I)/ep, 
 -20.882291049833467038077266013729726631581810660362754012588`30.13534144185\
86 + 
  5.6179209862438913740178353625756362729675725650339611803649`29.56513892408\
4984*I, (-118.26727896284756630022979524905564739187`29.941837551476212 - 
   150.26446829147186795878051529945041709875`30.045829245545804*I) + 
  0.5`30./ep^4 - 
  (
    8.6603887482001072377935890539482301794929521980049182060788`30.150514997\
83199 + 0``50.278822958742666*I)/ep^3 + 
  (40.80277118120132001466711519049962021904`30.114540298041906 - 
    17.31995319846224205861609034775306197594`29.742397352334777*I)/ep^2 - 
  (33.50142027894116529282894031045638366757`29.65743446222985 - 
    98.73756002160144634041158103582866045562`30.126853633903934*I)/ep, 
 (-21.02849640706686955262298447155402822273`29.751848953618204 - 
   48.27829515575328946773516565591908761597`30.11279265854191*I) - 
  (
    4.2435698543392918332362709767200836050339221821751126130688`29.751454710\
12301 - 
    9.7531301368017108273501544677803444814577604439862652265893`30.112867373\
61498*I)/ep, (22.17670955454035073933420097164150119681`30.07758681320288 + 
   14.0104252008838227469370321593919123957450360531963307098112`29.878141020\
429208*I) - 
  (
    0.2337113483151226624705599353692962213118416039891919073474`29.416097728\
99175 - 
    1.2462097570836544438842479608548399560983978191128677873653`30.143009075\
263436*I)/ep^2 - 
  (
    2.7607095453616674368166023826487407638734609318576805380096`29.666995114\
852327 + 
    7.9387307189281911793777864545083876456955963522121446064574`30.125725468\
955196*I)/ep, 
 (-84.12889771096614085213051558197449654044`29.764174308515827 - 
   186.69991482447190321182315485020333346261`30.110373229672483*I) + 
  1.5`30./ep^4 - 
  (
    14.2344453027228344433491497763699504220634531562327872897024`30.15051499\
783199 + 0``50.15160322556022*I)/ep^3 + 
  (53.94486824335240154290589868236286942305`30.123321859759923 - 
    19.70339590041391855324171569017148647686`29.685912806770112*I)/ep^2 - 
  (67.13199082435740935499078869739342851725`29.849993780538433 - 
    116.09446579722381653665104541456171986581`30.087875771487255*I)/ep, 
 (242.37672744653792740722838883842168291071`30.11749680422861 + 
   98.22197466318293804036642019644617706616`29.725214547842253*I) + 
  (
    5.6761918376891445859597147282444600630381985730658301470288`30.150514997\
83199 + 0``50.279088593727145*I)/ep^3 - 
  (43.73402947169530716324829702774793307382`30.098031123683395 - 
    22.86785913648488289707885428638513297936`29.81643713875053*I)/ep^2 + 
  (13.8576416349437736777248216653067431105`29.1504475521477 - 
    137.9034242656689076588598994581045810834`30.148333276293442*I)/ep, 
 (45.60028896036500247470227514544992934812`30.098156249012376 + 
   23.8116899844872243486504164010369799634`29.815978873931464*I) - 
  (
    0.6658649725688261719384323737043847304209628086089372674958`29.515305745\
69523 - 
    2.7965396513022726965051009255596700960424325830598147869222`30.138540557\
444887*I)/ep^2 - 
  (
    6.257537332310173754749638272177750291370388457376700355058`29.6973064767\
8145 + 
    16.6284820787881931980619183459430428912701508749218176565249`30.12175563\
4215887*I)/ep, 
 (-3.27032615985380227367494842215948414984`29.144413279738764 + 
   33.00434748286522115600730968825134295956`30.148393362263576*I) + 
  (
    5.821161316122815517955230864056367721678426989183312117192`30.0587086419\
6505 - 
    4.2226675167403097460451465020086143054497647693305102418871`29.919285894\
74615*I)/ep, 
 (
   18.4830401772998925488349708520808432826698776937126957154304`30.150514997\
83199 + 0``28.883741590275164*I) + 
  5.8352840885727869806626262042649386463862016211978169614337`30./ep^2 - 
  (
    2.5156397487310989423485604942203413450580218530278808617693`30.150514997\
83199 + 0``29.74986654958825*I)/ep, 
 (
   -30.6584607847353081978999331866797635008031343516263070564352`30.14157131\
579824 + 6.28663945884484906132851208419898136848`29.453439522700876*I) + 
  0.5`30./ep^4 - 
  (
    4.3301943741000536188967945269741150897464760990024591030394`30.150514997\
83199 + 0``50.57985295440665*I)/ep^3 + 
  (
    9.4900292438402760978592618345917308275153428521659605712895`30.066362349\
836776 - 
    6.529166726388806773951007966483042631618444274769491656704`29.9039525578\
44022*I)/ep^2 + (9.07748302254489069431758400890283074448`29.77117469747609 + 
    19.756707248703304277279804497661426193486130767774755782137`30.108923816\
743477*I)/ep, (40.50452899318921003724508912770751672276`29.7004951799959 + 
   106.73544653723932342677908659801945690092`30.12130026498768*I) + 
  2.9662592098242953361448872448447885685020407581025056154716`30./ep^3 - 
  (
    24.9106131896041025080063645075363217070527942008246437412863`30.14187943\
498345 - 5.01746873925268793179305226535233201901`29.445979692245015*I)/
   ep^2 + (48.49040344489740203514125872079269042425`29.963248327352538 - 
    56.73225887325167499692994001775833217209`30.031422605793086*I)/ep, 
 (-140.81032908191207177278159222147016420775`30.00726284345584 - 
   136.09979714867876175067499900747706201395`29.992485807899097*I) - 
  (
    1.3549663139324246249074137416998357472680789074816622657786`30.150514997\
83199 + 0``50.58011858939113*I)/ep^3 + 
  (
    10.2099925335706891270249208187905649112787843283194421968897`30.02116787\
4556813 - 
    9.213000480292026213251475803399904566711865556431280275456`29.9765435438\
6683*I)/ep^2 - (1.51689708295966561192742707461785925535`28.51157041185883 - 
    66.03682069135794864492531317715851524194`30.150400451896196*I)/ep, 
 (
   1.9518333529128571929455365281026901607613597678462043986344`30.1085542239\
7086 + 
   0.9011673563820484797872143722802651393716206028543304027054`29.7729169406\
0403*I) + 
  (
    2.1992413276562311115476930463591237455757372554730600870581`29.909036665\
31604 + 
    3.1415926535897932384626433832795028841971693993751000792611`30.063913649\
932307*I)/ep^3 + 
  (
    2.7945597781828441064640756959351216833244051872683723884834`29.886058793\
13816 - 
    4.3112066018723076370326057895639193472936253434958270944139`30.074344224\
76762*I)/ep^2 + 
  (
    4.3153557641802589772704604057338623142934783990487955737916`30.097387298\
501495 - 
    2.2719832711605366039962617180952192472936730022945449930477`29.818775822\
4053*I)/ep, (62.91473225479800663762583589932890961151`30.148886541823227 - 
   5.4585582260251121515487021836331753464`29.087212136352463*I) + 
  (
    11.6318738729211622473532020655450084343946505054171223293952`30.11127951\
1034752 + 
    5.1763674793673589317847940232093595233590379541505903689727`29.759654926\
727837*I)/ep^2 - 
  (
    31.9764227242966312653261619439446858707378782365236001243135`30.13471796\
4132307 + 8.78389001616685951975829148884768761688`29.5735749768257*I)/ep, 
 (42.67664862707001274490353167411892199607`30.02769557469673 + 
   37.2171554800910827389270859903172811453`29.968248444291298*I) - 
  (
    1.3019357125330129476537303331224205097063128736621168639179`29.733538460\
04866 - 
    3.1415926535897932384626433832795028841971693993751003808797`30.116098792\
736018*I)/ep^3 - 
  (
    12.2885785972586801346183841579165826585057021652417223065599`30.08294427\
135379 + 
    7.4244543463117533318567174168985253632936376181958819971073`29.864107160\
87336*I)/ep^2 + 
  (22.12355977660256377860097614376908750159`29.975341397088243 - 
    24.64083537597867102894856211755077005146`30.02214181620499*I)/ep, 
 (35.92612335586525632559752543728708237626`30.135645223088687 - 
   9.56450958099856139258135244064391798828`29.560897572874957*I) - 
  (
    0.8321617486456411942455784558611840293978639422201943757769`29.820886470\
74618 + 
    1.57079632679489661923132169163975144209858469968755019044`30.09679859874\
9015*I)/ep^3 + 
  (
    8.546678106308872187234087069736843537877838027825949836832`30.0581962176\
91684 + 
    6.22096154278222063182488484112542869115135919487373541376`29.92025638686\
1396*I)/ep^2 - 
  (
    25.447487673505881031699403780805551922029642004144452534272`30.149200021\
372433 + 
    1.9832824278862592530661126224782456102883933387478777462784`29.040939672\
701104*I)/ep, 
 (-21.87667079732218612402603452401263510668`29.886086628790313 - 
   33.74637518786732469500423137218239275309`30.074332527886654*I) - 
  (
    2.7278703285515165655038145642586530424888706817999069751355`30.150514997\
83199 + 0``50.278822958742666*I)/ep^3 + 
  (
    4.0326163446519899552293949990632385600811060577836523298866`30.090856828\
07431 - 
    2.2675469807041782632369335516960659189129537107241294327529`29.840826215\
898936*I)/ep^2 - 
  (
    9.1776918231823469911747112493189244202551794212497833066495`29.849642129\
337738 - 
    15.8885611458930347546780707217769071196812800760986080378879`30.08799322\
852848*I)/ep, 
 (-118.36280674179345312438598074701105099132`29.990764348690053 - 
   123.39845502725686170799008660488659620255`30.00885881591716*I) + 
  (
    8.0975528371531632351742927402303619205158065062578491490303`30.007602046\
960844 - 
    7.8140083905549606282981531909120021150516538945501256482816`29.992122129\
69195*I)/ep^2 + (1.22823060177133465562066891683254131107`28.49290805482489 + 
    55.8189607474761386437505266201591642835`30.15040988746904*I)/ep, 
 (-97.94623550229943150647594366055695037027`29.895527261435294 + 
   146.45349482838806039520715827929468410232`30.07023925233628*I) - 
  (
    1.3019357125330129476537303331224205097063128736621168639179`29.733538460\
04866 - 
    3.1415926535897932384626433832795028841971693993751003808797`30.116098792\
736018*I)/ep^3 - 
  (
    10.9239643954851210228420018818631035687940459980979699711999`29.82976126\
849522 + 20.08446340037467975770169609210782311945`30.094241225634505*I)/
   ep^2 + (77.70259325524025650021178353452243408191`30.14904863862226 + 
    6.39605416926913808642088516666119258089`29.064525258589235*I)/ep, 
 (-95.19479453881512195937906789346357550428`30.021735299178392 - 
   85.64904651366122185314933537722061534817`29.975844630877738*I) - 
  (
    1.2436380607183674219149598793084392187393407617264763715052`30.150514997\
83199 + 0``50.68835095199396*I)/ep^3 + 
  (
    7.6020274961991674364776128057399330140118470743893469036544`29.993945664\
573857 - 
    7.814008390554960628298153190912002115051739958382113999619`30.0058901017\
07248*I)/ep^2 + 
  (2.73415177948079710473096860798465575237`28.907517966271488 + 
    47.76494746889382851804055993076194286454`30.149804651069186*I)/ep, 
 (
   -13.3289293600511200638076237028530332794330482070769838850048`30.12977038\
5847717 + 
   4.220128164007126256809843722727196108964839665106243551232`29.63030076008\
4925*I) + 
  (
    4.048776418576581617587146370115180960258027119189304792062`30.0076020469\
60844 - 
    3.9070041952774803141490765954560010575258699791910567561202`29.992122129\
69195*I)/ep^2 + 
  (
    8.6954439778759673258828547466578049668368743136717829046272`29.973069653\
537106 + 
    9.7763800129153713624735455933378170654657999989624604196864`30.023955966\
606337*I)/ep, (-63.67083787875524386138330127062984818516`29.94096545240454 - 
   81.16015003352434768913777386280234169417`30.046367728592216*I) - 
  (8.13566825564350332260727805984377377013`29.625745165688794 - 
    25.993807492817069132042853216385278584991544954149585027072`30.130221832\
714764*I)/ep, (91.78704384255826061485393915992814085033`30.15051499783199 + 
   0``49.55479368159884*I) + 1.`30./ep^4 - 
  (
    7.0023540803784881184028467589630885105641002582703539019519`30.150514997\
83199 + 0``51.219511873056575*I)/ep^3 + 
  (
    21.2266131998001781472564933808339726966349747425829359452159`30.15051499\
783199 + 0``50.37426780557835*I)/ep^2 - 
  (46.20810851574381519133315737350224383107`30.15051499783199 + 
    0``49.89263116697223*I)/ep, 
 (49.24106087871901890072603707040707399228`29.85044514544095 + 
   85.03679660401984299221043392765548114121`30.087724636026685*I) + 
  1.`30./ep^4 - 
  (
    3.0850598392955893386552502775283902294334782745078501736448`29.794698224\
71153 - 
    6.283185307179586476925286766559005768394338798750203088373`30.1036145008\
35285*I)/ep^3 - 
  (18.27027982985790635254824290678458765195`29.986770933728998 + 
    19.38400265403186319018730193718918256441`30.012469195210183*I)/ep^2 + 
  (54.13178674761089394285320998904631126829`30.085040793101722 - 
    32.11214930422323181125955079212843466334`29.858257805241724*I)/ep, 
 (-357.28880902561399637529682716882189703404`30.125829895089723 - 
   123.97073846027404373816469952974276248635`29.666129669801993*I) + 
  1.`30./ep^4 - 
  (
    8.0596120821690590263150897947621471043902787871949287587839`30.047404511\
91347 - 
    6.2831853071795864769252867665590057683943825022310829522945`29.939270241\
025756*I)/ep^3 + (9.4495965216475674224607317929248515816`29.41400168475832 - 
    50.64003621625170570337991470083719102462`30.14308242693902*I)/ep^2 + 
  (86.329688011626463363019652749349529569`29.865961167223677 + 
    142.05697050439084327672210292288487957301`30.08226354451948*I)/ep, 
 (348.81008216081933631340115321325143988332`30.130191911312167 + 
   109.25655305808809802062737579605006761675`29.626050376641096*I) - 
  1.`30./ep^4 + 
  (
    8.0237366807957243949371156330441840084844383205523325976575`30.046670082\
472087 - 
    6.2831853071795864769252867665590057683943825022310829522945`29.940473283\
055358*I)/ep^3 - 
  (8.80117024641526489485843751717502559891`29.38786814237868 - 
    50.18921262665549267456138234626595838082`30.143938102962448*I)/ep^2 - 
  (87.42887909971883235035067558246623876277`29.880571580249182 + 
    137.30691195241809920759989128370392800815`30.076609069714625*I)/ep, 
 (-329.00434163196394028624070039927301071477`30.123753867538678 - 
   119.15016913411330601706878433602250664201`29.68264690164678*I) - 
  (
    4.0118683403978621974685578165220920042424706886254413954749`30.046670082\
472087 - 
    3.1415926535897932384626433832795028841971693993751056399795`29.940473283\
055358*I)/ep^3 + 
  (7.60330870777704149421607562339812200841`29.445914647224328 - 
    37.75461536739067276312566984834227694657`30.141882073421424*I)/ep^2 + 
  (73.29861721731955912460110199508926805577`29.855215496587277 + 
    124.73307927253309676343382512229167784246`30.086101358718235*I)/ep, 
 (113.98545047977359017579711467345385484107`30.130196419772513 + 
   35.69911244186516753076196601931166373191`29.62600441857037*I) + 
  1.`30./ep^4 - 
  (
    2.6038714250660258953074606662448410194130856500982034989056`29.733538460\
04866 - 
    6.2831853071795864769252867665590057683943387987502007617595`30.116098792\
736018*I)/ep^3 - 
  (21.91376544176350466440143792152498047905`30.082087940270995 + 
    13.3372107054873878215554791326663401139760670587664902127615`29.86643594\
3836606*I)/ep^2 + 
  (31.56090249080588461286032405309201328901`29.845314322516963 - 
    55.36729851214667793028760352487789451259`30.0894182429383*I)/ep, 
 (68.19104905272986843499799283584065822348`30.091611960152992 + 
   38.0658839324245295170156391320069715176`29.838420507510584*I) - 
  (
    1.3019357125330129476537303331224205097063128736621168639179`29.733538460\
04866 - 
    3.1415926535897932384626433832795028841971693993751003808797`30.116098792\
736018*I)/ep^3 - 
  (
    14.4754761953855038758693989997944191185218757129091504144385`30.04405509\
4907243 + 
    11.5146060162516597083245650506304656980927973030982987022336`29.94467131\
8152746*I)/ep^2 + 
  (33.26875505781081004198655741060506005406`29.993299755903102 - 
    34.29544716460051504138912032012134311912`30.006499676184212*I)/ep, 
 (-58.6581934034695556662715391709642877269`30.15051499783199 + 
   0``28.38218631469012*I) - 1.`30./ep^4 + 
  5.9325184196485906722897744896895771370038499503452744318976`30./ep^3 - 
  (
    15.1435065788751167312163555072930813541685874299170084356095`30.15051499\
783199 + 0``28.97028854726999*I)/ep^2 + 
  (
    30.1820933121962803369659952286306784331667645845391255011327`30.15051499\
783199 + 0``28.670765640377553*I)/ep, 
 (50.62094473578616549090418445519823237412`30.15051499783199 + 
   0``28.44618475172113*I) - 
  2.9662592098242953361448872448447885685020407581025056154716`30./ep^3 + 
  (
    11.7621033111621189097983887912654541342502991606099589726208`30.15051499\
783199 + 0``29.080030008170613*I)/ep^2 - 
  (
    25.3722935301191042397063494218572582090069735746429377314816`30.15051499\
783199 + 0``28.74615527075793*I)/ep, 
 9.74090910340024372364403326887051112498`29.301029995663978 + 1.`30./ep^4 + 
  3.2898681336964528729448303332920503784385476766853534580736`29.52287874528\
0337/ep^2 - 
  2.4041138063191885707994763230228999815306514643727925670751`29.69897000433\
602/ep, 
 (
   23.0080859148376422853408822476455273539968074185970617942016`30.150503419\
213198 + 
   0.1680109160718880534577325921306531636312318715720716255233`28.0139604285\
97795*I) - 1.`30./ep^4 + 
  (
    4.0298060410845295131575448973810735521951835554620238390533`30.047404511\
91347 - 
    3.1415926535897932384626433832795028841971693993751056431972`29.939270241\
025756*I)/ep^3 - 
  (
    1.5399320969877786373789753649082003007891063479126431105023`29.232393246\
493363 - 
    12.6600090540629264258449786752092977561554953310614937665535`30.14732569\
1643058*I)/ep^2 - 
  (
    13.2040509439689753061673441539146779653851021641952406798335`29.96772270\
539377 + 
    15.1732649230238703949672366097688270131046501338378892476415`30.02809455\
4742044*I)/ep}

